Deriving Correct High-Performance Algorithms

Dijkstra observed that verifying correctness of a program is difficult and conjectured that derivation of a program hand-in-hand with its proof of correctness was the answer. We illustrate this goal-oriented approach by applying it to the domain of dense linear algebra libraries for distributed memory parallel computers. We show that algorithms that underlie the implementation of most functionality for this domain can be systematically derived to be correct. The benefit is that an entire family of algorithms for an operation is discovered so that the best algorithm for a given architecture can be chosen. This approach is very practical: Ideas inspired by it have been used to rewrite the dense linear algebra software stack starting below the Basic Linear Algebra Subprograms (BLAS) and reaching up through the Elemental distributed memory library, and every level in between. The paper demonstrates how formal methods and rigorous mathematical techniques for correctness impact HPC.

==> FLAME-Demo/FLA_Cont_with_1x3_to_1x2.m <==
  function [ AL, AR ] = FLA_Cont_with_1x3_to_1x2( A0, A1, A2,...
                                                  side )
%
% function [ AL, AR ] = FLA_Cont_with_1x3_to_1x2( A0, A1, A2,...
%                                                 side )
%
% Purpose: Update the 1 x 2 partitioning of matrix A by moving the
% boundaries so that A1 is added to the side indicated by side
%
  [ m0, n0 ] = size( A0 );
  [ m1, n1 ] = size( A1 );
  [ m2, n2 ] = size( A2 );
  [ mside, nside ] = size( side );
%
% Check input parameters
%
  if( ( m0 ~= m1 )|( m1 ~= m2 ) )
    error('input matrices must have the same number of rows');
  elseif( ( mside ~= 1 )|( nside < 8 )|( nside > 9 ) )
    error('side must be a string with contents equal to FLA_LEFT or FLA_RIGHT');
  elseif( ( nside == 8 )&( ~strcmp( side(1:8), 'FLA_LEFT' ) ) )
    error('side must be a string with contents equal to FLA_LEFT or FLA_RIGHT');
  elseif( nside == 9 )
    if ( ~strcmp( side(1:9), 'FLA_RIGHT' ) )
      error('side must be a string with contents equal to FLA_LEFT or FLA_RIGHT');
    end
  end
%
% Continue with...
%
  if( strcmp( side(1:8), 'FLA_LEFT' ) )
    if( ( m0 == 0 )|( n0+n1 == 0 ) )
      AL = zeros( m0, n0+n1 ); 
    else
      AL = [ A0, A1 ];
    end
    AR = A2;
  else
    AL = A0;
    if( ( m0 == 0 )|( n1+n2 == 0 ) )
      AR = zeros( m0, n1+n2 );
    else
      AR = [ A1, A2 ];
    end
  end
%
  return;
%
% End of FLA_Cont_with_1x3_to_1x2
%


==> FLAME-Demo/FLA_Cont_with_3x1_to_2x1.m <==
  function [ AT,...
             AB ] = FLA_Cont_with_3x1_to_2x1( A0,...
                                              A1,...
                                              A2,...
                                              side )
%
% function [ AT,...
%            AB ] = FLA_Cont_with_3x1_to_2x1( A0,...
%                                             A1,...
%                                             A2,...
%                                             side )
%
% Purpose: Update the 2 x 1 partitioning of matrix A by moving the
% boundaries so that A1 is added to the side indicated by side
%
  [ m0, n0 ] = size( A0 );
  [ m1, n1 ] = size( A1 );
  [ m2, n2 ] = size( A2 );
  [ mside, nside ] = size( side );
%
% Check input parameters
%
  if( ( n0 ~= n1 )|( n1 ~= n2 ) )
    error('input matrices must have the same number of columns');
  elseif( ( mside ~= 1 )|( ( nside ~= 7 )&( nside ~= 10 ) ) )
    error('side must be a string with contents equal to FLA_TOP or FLA_BOTTOM');
  elseif( ( nside == 7 )&( ~strcmp( side(1:7), 'FLA_TOP' ) ) )
    error('side must be a string with contents equal to FLA_TOP or FLA_BOTTOM');
  elseif( nside == 10 )
    if ( ~strcmp( side(1:10), 'FLA_BOTTOM' ) )
      error('side must be a string with contents equal to FLA_TOP or FLA_BOTTOM');
    end
  end
%
% Continue with... 
%
  if( strcmp( side(1:7), 'FLA_TOP' ) )
    if( ( m0+m1 == 0 )|( n0 == 0 ) )
      AT = zeros( m0+m1, n0 );
    else
      AT = [ A0;...
             A1 ];
    end
    AB = A2;
  else
    AT = A0;
    if( ( m1+m2 == 0 )|( n0 == 0 ) )
      AB = zeros( m1+m2, n0 );
    else
      AB = [ A1;...
             A2 ];
    end
  end
%
  return;
%
% End of FLA_Cont_with_3x1_to_2x1
%


==> FLAME-Demo/FLA_Cont_with_3x3_to_2x2.m <==
  function [ ATL, ATR,...
             ABL, ABR ] = FLA_Cont_with_3x3_to_2x2( A00, A01, A02,...
                                                    A10, A11, A12,...
                                                    A20, A21, A22, ...
                                                    quadrant )
%
% function [ ATL, ATR,...
%            ABL, ABR ] = FLA_Cont_with_3x3_to_2x2( A00, A01, A02,...
%                                                   A10, A11, A12,...
%                                                   A20, A21, A22, ...
%                                                   quadrant )
%
% Purpose: Update the 2 x 2 partitioning of matrix A by
% moving the boundaries so that A11 is added to
% the quadrant indicated by quadrant
%
  [ m00, n00 ] = size( A00 ); 
      [ m01, n01 ] = size( A01 ); 
          [ m02, n02 ] = size( A02 );
  [ m10, n10 ] = size( A10 ); 
      [ m11, n11 ] = size( A11 ); 
          [ m12, n12 ] = size( A12 );
  [ m20, n20 ] = size( A20 ); 
      [ m21, n21 ] = size( A21 ); 
          [ m22, n22 ] = size( A22 );
  [ mquadrant, nquadrant ] = size( quadrant );
%
% Check input parameters
%
  if( ( m00 ~= m01 )|( m01 ~= m02 ) )
    error('input matrices in first row must have the same number of rows');
  elseif( ( m10 ~= m11 )|( m11 ~= m12 ) )
    error('input matrices in second row must have the same number of rows');
  elseif( ( m20 ~= m21 )|( m21 ~= m22 ) )
    error('input matrices in third row must have the same number of rows');
  elseif( ( n00 ~= n10 )|( n10 ~= n20 ) )
    error('input matrices in first column must have the same number of columns');
  elseif( ( n01 ~= n11 )|( n11 ~= n21 ) )
    error('input matrices in second column must have the same number of columns');
  elseif( ( n02 ~= n12 )|( n12 ~= n22 ) )
    error('input matrices in third column must have the same number of columns');
  elseif( ( mquadrant ~= 1 )|( nquadrant ~= 6 ) )
    error('quadrant must be a string with contents equal to FLA_TL, FLA_TR, FLA_BL, or FLA_BR');
  elseif( ( ~strcmp( quadrant(1:6), 'FLA_TL' ) )&...
          ( ~strcmp( quadrant(1:6), 'FLA_TR' ) )&...
          ( ~strcmp( quadrant(1:6), 'FLA_BL' ) )&...
          ( ~strcmp( quadrant(1:6), 'FLA_BR' ) ) )
    error('quadrant must be a string with contents equal to FLA_TL, FLA_TR, FLA_BL, or FLA_BR');
  end
%
% Continue with...
%
  if( strcmp( quadrant(1:6), 'FLA_TL' ) )
    if( ( m00+m10 == 0 )|( n00+n01 == 0 ) )
      ATL = zeros( m00+m10, n00+n01 );
    else
      ATL = [ A00, A01;...
              A10 A11 ];
    end
    if( ( m02+m12 == 0 )|( n02 == 0 ) )
      ATR = zeros( m02+m12, n02 );
    else
      ATR = [ A02;...
              A12 ];
    end
    if( ( m20 == 0 )|( n20+n21 == 0 ) )
      ABL = zeros( m20, n20+n21 );
    else
      ABL = [ A20, A21 ];
    end
    ABR = A22;
  elseif( strcmp( quadrant(1:6), 'FLA_TR' ) )
    if( ( m00+m10 == 0 )|( n00 == 0 ) )
      ATL = zeros( m00+m10, n00 );
    else
      ATL = [ A00;...
              A10 ];
    end
    if( ( m01+m11 == 0 )|( n01+n02 == 0 ) )
      ATR = zeros( m01+m11, n01+n02 );
    else
      ATR = [ A01, A02;...
              A11, A12 ];
    end
    ABL = A20;
    if( ( m21 == 0 )|( n21+n22 == 0 ) )
      ABR = zeros( m21, n21+n22 );
    else
      ABR = [ A21, A22 ];
    end
  elseif( strcmp( quadrant(1:6), 'FLA_BL' ) )
    if( ( m00 == 0 )|( n00+n01 == 0 ) )
      ATL = zeros( m00, n00+n01 );
    else
      ATL = [ A00, A01 ];
    end
    ATR = A02;
    if( ( m10+m20 == 0 )|( n10+n11 == 0 ) )
      ABL = zeros( m10+m20, n10+n11 );
    else
      ABL = [ A10, A11;...
              A20, A21 ];
    end
    if( ( m12+m22 == 0 )|( n12 == 0 ) )
      ABR = zeros( m12+m22, n12 );
    else
      ABR = [ A12;...
              A22 ];
    end
  else
    ATL = A00;
    if( ( m01 == 0 )|( n01+n02 == 0 ) )
      ATR = zeros( m01, n01+n02 );
    else
      ATR = [ A01, A02 ];
    end
    if( ( m10+m20 == 0 )|( n10 == 0 ) )
      ABL = zeros( m10+m20, n10 );
    else
      ABL = [ A10;...
              A20 ];
    end
    if( ( m11+m21 == 0 )|( n11+n12 == 0 ) )
      ABR = zeros( m11+m21, n11+n12 );
    else
      ABR = [ A11, A12;...
              A21, A22 ];
    end
  end
%
  return;
%
% End of FLA_Cont_with_3x3_to_2x2
%


==> FLAME-Demo/FLA_Part_1x2.m <==
  function [ AL, AR ] = FLA_Part_1x2( A,...
                                      nb, side )
%
% function [ AL, AR ] = FLA_Part_1x2( A,...
%                                     nb, side )
% Purpose: Partition matrix A into a left and a right side
% where the side indicated by side has nb columns
%
  n = size( A, 2 );
  [ mside, nside ] = size( side );
%
% Check input parameters
%
  if( ( mside ~= 1 )|( nside < 8 )|( nside > 9 ) )
    error('side must be a string with contents equal to FLA_LEFT or FLA_RIGHT');
  elseif( ( nside == 8 )&( ~strcmp( side(1:8), 'FLA_LEFT' ) ) )
    error('side must be a string with contents equal to FLA_LEFT or FLA_RIGHT');
  elseif( nside == 9 )
    if ( ~strcmp( side(1:9), 'FLA_RIGHT' ) )
      error('side must be a string with contents equal to FLA_LEFT or FLA_RIGHT');
    end
  end
%
% Partitioning...
%
  if( strcmp( side(1:8), 'FLA_LEFT' ) )
    AL = A(:,1:nb); 
    AR = A(:,nb+1:n);
  else
    AL = A(:,1:n-nb); 
    AR = A(:,n-nb+1:n);
  end
%
  return;
%
% End of FLA_Part_1x2
%


==> FLAME-Demo/FLA_Part_2x1.m <==
  function [ AT,...
             AB ]   = FLA_Part_2x1( A,...
                                    mb, side )
%
% function [ AT,...
%            AB ]   = FLA_Part_2x1( A,...
%                                   mb, side )
%
% Purpose: Partition matrix A into a top and a bottom side
% where the side indicated by {\tt side} has $ {\tt mb} $ rows
%
  m = size( A, 1 );
  [ mside, nside ] = size( side );
%
% Check input parameters
%
  if( ( mside ~= 1 )|( ( nside ~= 7 )&( nside ~= 10 ) ) )
    error('side must be a string with contents equal to FLA_TOP or FLA_BOTTOM');
  elseif( ( nside == 7 )&( ~strcmp( side(1:7), 'FLA_TOP' ) ) )
    error('side must be a string with contents equal to FLA_TOP or FLA_BOTTOM');
  elseif( nside == 10 )
    if ( ~strcmp( side(1:10), 'FLA_BOTTOM' ) )
      error('side must be a string with contents equal to FLA_TOP or FLA_BOTTOM');
    end
  end
%
% Partitioning...
%
  if( strcmp( side(1:7), 'FLA_TOP' ) )
    AT = A(1:mb,:); 
    AB = A(mb+1:m,:);
  else
    AT = A(1:m-mb,:); 
    AB = A(m-mb+1:m,:);
  end
%
  return;
%
% End of FLA_Part_2x1
%


==> FLAME-Demo/FLA_Part_2x2.m <==
  function [ ATL, ATR,...
             ABL, ABR     ] = FLA_Part_2x2( A,...
                                            mb, nb, quadrant )
%
% function [ ATL, ATR,...
%            ABL, ABR     ] = FLA_Part_2x2( A,...
%                                           mb, nb, quadrant )
% Purpose: Partition matrix A into four quadrants
% where the quadrant indicated by quadrant is mb x nb
%
  [ m, n  ] = size( A );
  [ mquadrant, nquadrant ] = size( quadrant );
%
% Check input parameters
%
  if( ( mquadrant ~= 1 )|( nquadrant ~= 6 ) )
    error('quadrant must be a string with contents equal to FLA_TL, FLA_TR, FLA_BL, or FLA_BR');
  elseif( ( ~strcmp( quadrant(1:6), 'FLA_TL' ) )&...
          ( ~strcmp( quadrant(1:6), 'FLA_TR' ) )&...
          ( ~strcmp( quadrant(1:6), 'FLA_BL' ) )&...
          ( ~strcmp( quadrant(1:6), 'FLA_BR' ) ) )
    error('quadrant must be a string with contents equal to FLA_TL, FLA_TR, FLA_BL, or FLA_BR');
  end
%
% Partitioning...
%
  if( strcmp( quadrant(1:6), 'FLA_TL' ) )
    ATL = A(1:mb,1:nb);   
        ATR = A(1:mb,nb+1:n);
    ABL = A(mb+1:m,1:nb); 
        ABR = A(mb+1:m,nb+1:n);
  elseif( strcmp( quadrant(1:6), 'FLA_TR' ) )
    ATL = A(1:mb,1:n-nb);   
        ATR = A(1:mb,n-nb+1:n);
    ABL = A(mb+1:m,1:n-nb); 
        ABR = A(mb+1:m,n-nb+1:n);
  elseif( strcmp( quadrant(1:6), 'FLA_BL' ) )
    ATL = A(1:m-mb,1:nb);   
        ATR = A(1:m-mb,nb+1:n);
    ABL = A(m-mb+1:m,1:nb); 
        ABR = A(m-mb+1:m,nb+1:n);
  else
    ATL = A(1:m-mb,1:n-nb);   
        ATR = A(1:m-mb,n-nb+1:n);
    ABL = A(m-mb+1:m,1:n-nb); 
        ABR = A(m-mb+1:m,n-nb+1:n);
  end
%
  return;
%
% End of FLA_Part_2x2
%


==> FLAME-Demo/FLA_Repart_1x2_to_1x3.m <==
  function [ A0, A1, A2 ] = FLA_Repart_1x2_to_1x3( AL, AR,...
                                                   nb, side )
%
% function [ A0, A1, A2 ] = FLA_Repart_1x2_to_1x3( AL, AR,...
%                                                  nb, side )
%
% Purpose: Repartition a 1 x 2 partitioning of matrix A into
% a 1 x 3 partitioning where submatrix A1 with nb columns is split from
% the side indicated by side
%
  [ ml, nl ] = size( AL );
  [ mr, nr ] = size( AR );
  [ mside, nside ] = size( side );
%
% Check input parameters
%
  if( ml ~= mr )
    error('input matrices must have the same number of rows');
  elseif( ( mside ~= 1 )|( nside < 8 )|( nside > 9 ) )
    error('side must be a string with contents equal to FLA_LEFT or FLA_RIGHT');
  elseif( ( nside == 8 )&( ~strcmp( side(1:8), 'FLA_LEFT' ) ) )
    error('side must be a string with contents equal to FLA_LEFT or FLA_RIGHT');
  elseif( nside == 9 )
    if ( ~strcmp( side(1:9), 'FLA_RIGHT' ) )
      error('side must be a string with contents equal to FLA_LEFT or FLA_RIGHT');
    end
  end
%
% Repartitioning...
%
  if( strcmp( side(1:8), 'FLA_LEFT' ) )
    A0 = AL( :, 1:nl-nb );
    A1 = AL( :, nl-nb+1:nl );
    A2 = AR;
  else
    A0 = AL;
    A1 = AR( :, 1:nb );
    A2 = AR( :, nb+1:nr );
  end
%
  return;
%
% End of FLA_Repart_1x2_to_1x3
%


==> FLAME-Demo/FLA_Repart_2x1_to_3x1.m <==
function [ A0,...
           A1,...
           A2 ] = FLA_Repart_2x1_to_3x1( AT,...
                                         AB,...
                                         mb, side )
%
% Purpose: Repartition a 2 x 1 partitioning of matrix A into
% a 3 x 1 partitioning where submatrix A1 with mb rows is split from
% the side indicated by side
%
  [ mt, nt ] = size( AT );
  [ mbt, nbt ] = size( AB );
  [ mside, nside ] = size( side );

%
% Check input parameters
%
  if( nt ~= nbt )
    error('input matrices must have the same number of columns');
  elseif( ( mside ~= 1 )|( ( nside ~= 7 )&( nside ~= 10 ) ) )
    error('side must be a string with contents equal to FLA_TOP or FLA_BOTTOM');
  elseif( ( nside == 7 )&( ~strcmp( side(1:7), 'FLA_TOP' ) ) )
    error('side must be a string with contents equal to FLA_TOP or FLA_BOTTOM');
  elseif( nside == 10 )
    if ( ~strcmp( side(1:10), 'FLA_BOTTOM' ) )
      error('side must be a string with contents equal to FLA_TOP or FLA_BOTTOM');
    end
  end
%
% Repartitioning...
%
  if( strcmp( side(1:7), 'FLA_TOP' ) )
    A0 = AT( 1:mt-mb, : );
    A1 = AT( mt-mb+1:mt, : );
    A2 = AB;
  else
    A0 = AT;
    A1 = AB( 1:mb, : );
    A2 = AB( mb+1:mbt, : );
  end
%
  return;
%
% End of FLA_Repart_2x1_to_3x1
%


==> FLAME-Demo/FLA_Repart_2x2_to_3x3.m <==
  function [ A00, A01, A02,...
             A10, A11, A12,...
             A20, A21, A22     ] = FLA_Repart_2x2_to_3x3( ATL, ATR,...
                                                          ABL, ABR,...
                                                          bm, bn, quadrant )
%
% function [ A00, A01, A02,...
%            A10, A11, A12,...
%            A20, A21, A22     ] = FLA_Repart_2x2_to_3x3( ATL, ATR,...
%                                                         ABL, ABR,...
%                                                         bm, bn, quadrant )
%
% Purpose: Repartition a 2 x 2 partitioning of matrix A into
% a 3 x 3 partitioning where mb x nb submatrix A11 is split from
% the quadrant indicated by quadrant
%
  [ mtl, ntl ] = size( ATL ); 
  [ mtr, ntr ] = size( ATR ); 
  [ mbl, nbl ] = size( ABL ); 
  [ mbr, nbr ] = size( ABR ); 
%
% Check input parameters
%
  if( mtl ~= mtr )
    error('input matrices in top row must have the same number of rows');
  elseif( mbl ~= mbr )
    error('input matrices in bottom row must have the same number of rows');
  elseif( ntl ~= nbl )
    error('input matrices in left column must have the same number of columns');
  elseif( ntr ~= nbr )
    error('input matrices in right column must have the same number of columns');
  elseif( ( ~strcmp( quadrant(1:6), 'FLA_TL' ) )&...
         ( ~strcmp( quadrant(1:6), 'FLA_TR' ) )&...
         ( ~strcmp( quadrant(1:6), 'FLA_BL' ) )&...
         ( ~strcmp( quadrant(1:6), 'FLA_BR' ) ) )
    error('quadrant must be a string with contents equal to FLA_TL, FLA_TR, FLA_BL, or FLA_BR');
  end
%
% Repartitioning...
%
  if( strcmp( quadrant(1:6), 'FLA_TL' ) )
    A00 = ATL( 1:mtl-bm, 1:ntl-bn );
        A01 = ATL( 1:mtl-bm, ntl-bn+1:ntl );
            A02 = ATR( 1:mtl-bm, : );
    A10 = ATL( mtl-bm+1:mtl, 1:ntl-bn );
        A11 = ATL( mtl-bm+1:mtl, ntl-bn+1:ntl );
            A12 = ATR( mtl-bm+1:mtl, : );
    A20 = ABL( :, 1:ntl-bn );
        A21 = ABL( :, ntl-bn+1:ntl );
            A22 = ABR;
  elseif( strcmp( quadrant(1:6), 'FLA_TR' ) )
    A00 = ATL( 1:mtr-bm, : );
        A01 = ATR( 1:mtr-bm, 1:bn );
            A02 = ATR( 1:mtr-bm, bn+1:ntr );
    A10 = ATL( mtr-bm+1:mtr, : );
        A11 = ATR( mtr-bm+1:mtr, 1:bn );
            A12 = ATR( mtr-bm+1:mtr, bn+1:ntr );
    A20 = ABL;
        A21 = ABR( :, 1:bn );
            A22 = ABR( :, bn+1:ntr );
  elseif( strcmp( quadrant(1:6), 'FLA_BL' ) )
     A00 = ATL( :, 1:nbl-bn );
         A01 = ATL( :, nbl-bn+1:nbl );
             A02 = ATR;
     A10 = ABL( 1:bm, 1:nbl-bn );
         A11 = ABL( 1:bm, nbl-bn+1:nbl );
             A12 = ABR( 1:bm, : );
     A20 = ABL( bm+1:mbl, 1:nbl-bn );
         A21 = ABL( bm+1:mbl, nbl-bn+1:nbl );
             A22 = ABR( bm+1:mbl, : );
  else
    A00 = ATL;
        A01 = ATR( :, 1:bn );
            A02 = ATR( :, bn+1:nbr );
    A10 = ABL( 1:bm, : );
        A11 = ABR( 1:bm, 1:bn );
            A12 = ABR( 1:bm, bn+1:nbr );
    A20 = ABL( bm+1:mbr, : );
        A21 = ABR( bm+1:mbr, 1:bn );
            A22 = ABR( bm+1:mbr, bn+1:nbr );
  end
%
  return;
%
% End of FLA_Repart_2x2_to_3x3
%


==> FLAME-Demo/Final/FLA_Cont_with_1x3_to_1x2.m <==
  function [ AL, AR ] = FLA_Cont_with_1x3_to_1x2( A0, A1, A2,...
                                                  side )
%
% function [ AL, AR ] = FLA_Cont_with_1x3_to_1x2( A0, A1, A2,...
%                                                 side )
%
% Purpose: Update the 1 x 2 partitioning of matrix A by moving the
% boundaries so that A1 is added to the side indicated by side
%
  [ m0, n0 ] = size( A0 );
  [ m1, n1 ] = size( A1 );
  [ m2, n2 ] = size( A2 );
  [ mside, nside ] = size( side );
%
% Check input parameters
%
  if( ( m0 ~= m1 )|( m1 ~= m2 ) )
    error('input matrices must have the same number of rows');
  elseif( ( mside ~= 1 )|( nside < 8 )|( nside > 9 ) )
    error('side must be a string with contents equal to FLA_LEFT or FLA_RIGHT');
  elseif( ( nside == 8 )&( ~strcmp( side(1:8), 'FLA_LEFT' ) ) )
    error('side must be a string with contents equal to FLA_LEFT or FLA_RIGHT');
  elseif( nside == 9 )
    if ( ~strcmp( side(1:9), 'FLA_RIGHT' ) )
      error('side must be a string with contents equal to FLA_LEFT or FLA_RIGHT');
    end
  end
%
% Continue with...
%
  if( strcmp( side(1:8), 'FLA_LEFT' ) )
    if( ( m0 == 0 )|( n0+n1 == 0 ) )
      AL = zeros( m0, n0+n1 ); 
    else
      AL = [ A0, A1 ];
    end
    AR = A2;
  else
    AL = A0;
    if( ( m0 == 0 )|( n1+n2 == 0 ) )
      AR = zeros( m0, n1+n2 );
    else
      AR = [ A1, A2 ];
    end
  end
%
  return;
%
% End of FLA_Cont_with_1x3_to_1x2
%


==> FLAME-Demo/Final/FLA_Cont_with_3x1_to_2x1.m <==
  function [ AT,...
             AB ] = FLA_Cont_with_3x1_to_2x1( A0,...
                                              A1,...
                                              A2,...
                                              side )
%
% function [ AT,...
%            AB ] = FLA_Cont_with_3x1_to_2x1( A0,...
%                                             A1,...
%                                             A2,...
%                                             side )
%
% Purpose: Update the 2 x 1 partitioning of matrix A by moving the
% boundaries so that A1 is added to the side indicated by side
%
  [ m0, n0 ] = size( A0 );
  [ m1, n1 ] = size( A1 );
  [ m2, n2 ] = size( A2 );
  [ mside, nside ] = size( side );
%
% Check input parameters
%
  if( ( n0 ~= n1 )|( n1 ~= n2 ) )
    error('input matrices must have the same number of columns');
  elseif( ( mside ~= 1 )|( ( nside ~= 7 )&( nside ~= 10 ) ) )
    error('side must be a string with contents equal to FLA_TOP or FLA_BOTTOM');
  elseif( ( nside == 7 )&( ~strcmp( side(1:7), 'FLA_TOP' ) ) )
    error('side must be a string with contents equal to FLA_TOP or FLA_BOTTOM');
  elseif( nside == 10 )
    if ( ~strcmp( side(1:10), 'FLA_BOTTOM' ) )
      error('side must be a string with contents equal to FLA_TOP or FLA_BOTTOM');
    end
  end
%
% Continue with... 
%
  if( strcmp( side(1:7), 'FLA_TOP' ) )
    if( ( m0+m1 == 0 )|( n0 == 0 ) )
      AT = zeros( m0+m1, n0 );
    else
      AT = [ A0;...
             A1 ];
    end
    AB = A2;
  else
    AT = A0;
    if( ( m1+m2 == 0 )|( n0 == 0 ) )
      AB = zeros( m1+m2, n0 );
    else
      AB = [ A1;...
             A2 ];
    end
  end
%
  return;
%
% End of FLA_Cont_with_3x1_to_2x1
%


==> FLAME-Demo/Final/FLA_Cont_with_3x3_to_2x2.m <==
  function [ ATL, ATR,...
             ABL, ABR ] = FLA_Cont_with_3x3_to_2x2( A00, A01, A02,...
                                                    A10, A11, A12,...
                                                    A20, A21, A22, ...
                                                    quadrant )
%
% function [ ATL, ATR,...
%            ABL, ABR ] = FLA_Cont_with_3x3_to_2x2( A00, A01, A02,...
%                                                   A10, A11, A12,...
%                                                   A20, A21, A22, ...
%                                                   quadrant )
%
% Purpose: Update the 2 x 2 partitioning of matrix A by
% moving the boundaries so that A11 is added to
% the quadrant indicated by quadrant
%
  [ m00, n00 ] = size( A00 ); 
      [ m01, n01 ] = size( A01 ); 
          [ m02, n02 ] = size( A02 );
  [ m10, n10 ] = size( A10 ); 
      [ m11, n11 ] = size( A11 ); 
          [ m12, n12 ] = size( A12 );
  [ m20, n20 ] = size( A20 ); 
      [ m21, n21 ] = size( A21 ); 
          [ m22, n22 ] = size( A22 );
  [ mquadrant, nquadrant ] = size( quadrant );
%
% Check input parameters
%
  if( ( m00 ~= m01 )|( m01 ~= m02 ) )
    error('input matrices in first row must have the same number of rows');
  elseif( ( m10 ~= m11 )|( m11 ~= m12 ) )
    error('input matrices in second row must have the same number of rows');
  elseif( ( m20 ~= m21 )|( m21 ~= m22 ) )
    error('input matrices in third row must have the same number of rows');
  elseif( ( n00 ~= n10 )|( n10 ~= n20 ) )
    error('input matrices in first column must have the same number of columns');
  elseif( ( n01 ~= n11 )|( n11 ~= n21 ) )
    error('input matrices in second column must have the same number of columns');
  elseif( ( n02 ~= n12 )|( n12 ~= n22 ) )
    error('input matrices in third column must have the same number of columns');
  elseif( ( mquadrant ~= 1 )|( nquadrant ~= 6 ) )
    error('quadrant must be a string with contents equal to FLA_TL, FLA_TR, FLA_BL, or FLA_BR');
  elseif( ( ~strcmp( quadrant(1:6), 'FLA_TL' ) )&...
          ( ~strcmp( quadrant(1:6), 'FLA_TR' ) )&...
          ( ~strcmp( quadrant(1:6), 'FLA_BL' ) )&...
          ( ~strcmp( quadrant(1:6), 'FLA_BR' ) ) )
    error('quadrant must be a string with contents equal to FLA_TL, FLA_TR, FLA_BL, or FLA_BR');
  end
%
% Continue with...
%
  if( strcmp( quadrant(1:6), 'FLA_TL' ) )
    if( ( m00+m10 == 0 )|( n00+n01 == 0 ) )
      ATL = zeros( m00+m10, n00+n01 );
    else
      ATL = [ A00, A01;...
              A10 A11 ];
    end
    if( ( m02+m12 == 0 )|( n02 == 0 ) )
      ATR = zeros( m02+m12, n02 );
    else
      ATR = [ A02;...
              A12 ];
    end
    if( ( m20 == 0 )|( n20+n21 == 0 ) )
      ABL = zeros( m20, n20+n21 );
    else
      ABL = [ A20, A21 ];
    end
    ABR = A22;
  elseif( strcmp( quadrant(1:6), 'FLA_TR' ) )
    if( ( m00+m10 == 0 )|( n00 == 0 ) )
      ATL = zeros( m00+m10, n00 );
    else
      ATL = [ A00;...
              A10 ];
    end
    if( ( m01+m11 == 0 )|( n01+n02 == 0 ) )
      ATR = zeros( m01+m11, n01+n02 );
    else
      ATR = [ A01, A02;...
              A11, A12 ];
    end
    ABL = A20;
    if( ( m21 == 0 )|( n21+n22 == 0 ) )
      ABR = zeros( m21, n21+n22 );
    else
      ABR = [ A21, A22 ];
    end
  elseif( strcmp( quadrant(1:6), 'FLA_BL' ) )
    if( ( m00 == 0 )|( n00+n01 == 0 ) )
      ATL = zeros( m00, n00+n01 );
    else
      ATL = [ A00, A01 ];
    end
    ATR = A02;
    if( ( m10+m20 == 0 )|( n10+n11 == 0 ) )
      ABL = zeros( m10+m20, n10+n11 );
    else
      ABL = [ A10, A11;...
              A20, A21 ];
    end
    if( ( m12+m22 == 0 )|( n12 == 0 ) )
      ABR = zeros( m12+m22, n12 );
    else
      ABR = [ A12;...
              A22 ];
    end
  else
    ATL = A00;
    if( ( m01 == 0 )|( n01+n02 == 0 ) )
      ATR = zeros( m01, n01+n02 );
    else
      ATR = [ A01, A02 ];
    end
    if( ( m10+m20 == 0 )|( n10 == 0 ) )
      ABL = zeros( m10+m20, n10 );
    else
      ABL = [ A10;...
              A20 ];
    end
    if( ( m11+m21 == 0 )|( n11+n12 == 0 ) )
      ABR = zeros( m11+m21, n11+n12 );
    else
      ABR = [ A11, A12;...
              A21, A22 ];
    end
  end
%
  return;
%
% End of FLA_Cont_with_3x3_to_2x2
%


==> FLAME-Demo/Final/FLA_Part_1x2.m <==
  function [ AL, AR ] = FLA_Part_1x2( A,...
                                      nb, side )
%
% function [ AL, AR ] = FLA_Part_1x2( A,...
%                                     nb, side )
% Purpose: Partition matrix A into a left and a right side
% where the side indicated by side has nb columns
%
  n = size( A, 2 );
  [ mside, nside ] = size( side );
%
% Check input parameters
%
  if( ( mside ~= 1 )|( nside < 8 )|( nside > 9 ) )
    error('side must be a string with contents equal to FLA_LEFT or FLA_RIGHT');
  elseif( ( nside == 8 )&( ~strcmp( side(1:8), 'FLA_LEFT' ) ) )
    error('side must be a string with contents equal to FLA_LEFT or FLA_RIGHT');
  elseif( nside == 9 )
    if ( ~strcmp( side(1:9), 'FLA_RIGHT' ) )
      error('side must be a string with contents equal to FLA_LEFT or FLA_RIGHT');
    end
  end
%
% Partitioning...
%
  if( strcmp( side(1:8), 'FLA_LEFT' ) )
    AL = A(:,1:nb); 
    AR = A(:,nb+1:n);
  else
    AL = A(:,1:n-nb); 
    AR = A(:,n-nb+1:n);
  end
%
  return;
%
% End of FLA_Part_1x2
%


==> FLAME-Demo/Final/FLA_Part_2x1.m <==
  function [ AT,...
             AB ]   = FLA_Part_2x1( A,...
                                    mb, side )
%
% function [ AT,...
%            AB ]   = FLA_Part_2x1( A,...
%                                   mb, side )
%
% Purpose: Partition matrix A into a top and a bottom side
% where the side indicated by {\tt side} has $ {\tt mb} $ rows
%
  m = size( A, 1 );
  [ mside, nside ] = size( side );
%
% Check input parameters
%
  if( ( mside ~= 1 )|( ( nside ~= 7 )&( nside ~= 10 ) ) )
    error('side must be a string with contents equal to FLA_TOP or FLA_BOTTOM');
  elseif( ( nside == 7 )&( ~strcmp( side(1:7), 'FLA_TOP' ) ) )
    error('side must be a string with contents equal to FLA_TOP or FLA_BOTTOM');
  elseif( nside == 10 )
    if ( ~strcmp( side(1:10), 'FLA_BOTTOM' ) )
      error('side must be a string with contents equal to FLA_TOP or FLA_BOTTOM');
    end
  end
%
% Partitioning...
%
  if( strcmp( side(1:7), 'FLA_TOP' ) )
    AT = A(1:mb,:); 
    AB = A(mb+1:m,:);
  else
    AT = A(1:m-mb,:); 
    AB = A(m-mb+1:m,:);
  end
%
  return;
%
% End of FLA_Part_2x1
%


==> FLAME-Demo/Final/FLA_Part_2x2.m <==
  function [ ATL, ATR,...
             ABL, ABR     ] = FLA_Part_2x2( A,...
                                            mb, nb, quadrant )
%
% function [ ATL, ATR,...
%            ABL, ABR     ] = FLA_Part_2x2( A,...
%                                           mb, nb, quadrant )
% Purpose: Partition matrix A into four quadrants
% where the quadrant indicated by quadrant is mb x nb
%
  [ m, n  ] = size( A );
  [ mquadrant, nquadrant ] = size( quadrant );
%
% Check input parameters
%
  if( ( mquadrant ~= 1 )|( nquadrant ~= 6 ) )
    error('quadrant must be a string with contents equal to FLA_TL, FLA_TR, FLA_BL, or FLA_BR');
  elseif( ( ~strcmp( quadrant(1:6), 'FLA_TL' ) )&...
          ( ~strcmp( quadrant(1:6), 'FLA_TR' ) )&...
          ( ~strcmp( quadrant(1:6), 'FLA_BL' ) )&...
          ( ~strcmp( quadrant(1:6), 'FLA_BR' ) ) )
    error('quadrant must be a string with contents equal to FLA_TL, FLA_TR, FLA_BL, or FLA_BR');
  end
%
% Partitioning...
%
  if( strcmp( quadrant(1:6), 'FLA_TL' ) )
    ATL = A(1:mb,1:nb);   
        ATR = A(1:mb,nb+1:n);
    ABL = A(mb+1:m,1:nb); 
        ABR = A(mb+1:m,nb+1:n);
  elseif( strcmp( quadrant(1:6), 'FLA_TR' ) )
    ATL = A(1:mb,1:n-nb);   
        ATR = A(1:mb,n-nb+1:n);
    ABL = A(mb+1:m,1:n-nb); 
        ABR = A(mb+1:m,n-nb+1:n);
  elseif( strcmp( quadrant(1:6), 'FLA_BL' ) )
    ATL = A(1:m-mb,1:nb);   
        ATR = A(1:m-mb,nb+1:n);
    ABL = A(m-mb+1:m,1:nb); 
        ABR = A(m-mb+1:m,nb+1:n);
  else
    ATL = A(1:m-mb,1:n-nb);   
        ATR = A(1:m-mb,n-nb+1:n);
    ABL = A(m-mb+1:m,1:n-nb); 
        ABR = A(m-mb+1:m,n-nb+1:n);
  end
%
  return;
%
% End of FLA_Part_2x2
%


==> FLAME-Demo/Final/FLA_Repart_1x2_to_1x3.m <==
  function [ A0, A1, A2 ] = FLA_Repart_1x2_to_1x3( AL, AR,...
                                                   nb, side )
%
% function [ A0, A1, A2 ] = FLA_Repart_1x2_to_1x3( AL, AR,...
%                                                  nb, side )
%
% Purpose: Repartition a 1 x 2 partitioning of matrix A into
% a 1 x 3 partitioning where submatrix A1 with nb columns is split from
% the side indicated by side
%
  [ ml, nl ] = size( AL );
  [ mr, nr ] = size( AR );
  [ mside, nside ] = size( side );
%
% Check input parameters
%
  if( ml ~= mr )
    error('input matrices must have the same number of rows');
  elseif( ( mside ~= 1 )|( nside < 8 )|( nside > 9 ) )
    error('side must be a string with contents equal to FLA_LEFT or FLA_RIGHT');
  elseif( ( nside == 8 )&( ~strcmp( side(1:8), 'FLA_LEFT' ) ) )
    error('side must be a string with contents equal to FLA_LEFT or FLA_RIGHT');
  elseif( nside == 9 )
    if ( ~strcmp( side(1:9), 'FLA_RIGHT' ) )
      error('side must be a string with contents equal to FLA_LEFT or FLA_RIGHT');
    end
  end
%
% Repartitioning...
%
  if( strcmp( side(1:8), 'FLA_LEFT' ) )
    A0 = AL( :, 1:nl-nb );
    A1 = AL( :, nl-nb+1:nl );
    A2 = AR;
  else
    A0 = AL;
    A1 = AR( :, 1:nb );
    A2 = AR( :, nb+1:nr );
  end
%
  return;
%
% End of FLA_Repart_1x2_to_1x3
%


==> FLAME-Demo/Final/FLA_Repart_2x1_to_3x1.m <==
function [ A0,...
           A1,...
           A2 ] = FLA_Repart_2x1_to_3x1( AT,...
                                         AB,...
                                         mb, side )
%
% Purpose: Repartition a 2 x 1 partitioning of matrix A into
% a 3 x 1 partitioning where submatrix A1 with mb rows is split from
% the side indicated by side
%
  [ mt, nt ] = size( AT );
  [ mbt, nbt ] = size( AB );
  [ mside, nside ] = size( side );

%
% Check input parameters
%
  if( nt ~= nbt )
    error('input matrices must have the same number of columns');
  elseif( ( mside ~= 1 )|( ( nside ~= 7 )&( nside ~= 10 ) ) )
    error('side must be a string with contents equal to FLA_TOP or FLA_BOTTOM');
  elseif( ( nside == 7 )&( ~strcmp( side(1:7), 'FLA_TOP' ) ) )
    error('side must be a string with contents equal to FLA_TOP or FLA_BOTTOM');
  elseif( nside == 10 )
    if ( ~strcmp( side(1:10), 'FLA_BOTTOM' ) )
      error('side must be a string with contents equal to FLA_TOP or FLA_BOTTOM');
    end
  end
%
% Repartitioning...
%
  if( strcmp( side(1:7), 'FLA_TOP' ) )
    A0 = AT( 1:mt-mb, : );
    A1 = AT( mt-mb+1:mt, : );
    A2 = AB;
  else
    A0 = AT;
    A1 = AB( 1:mb, : );
    A2 = AB( mb+1:mbt, : );
  end
%
  return;
%
% End of FLA_Repart_2x1_to_3x1
%


==> FLAME-Demo/Final/FLA_Repart_2x2_to_3x3.m <==
  function [ A00, A01, A02,...
             A10, A11, A12,...
             A20, A21, A22     ] = FLA_Repart_2x2_to_3x3( ATL, ATR,...
                                                          ABL, ABR,...
                                                          bm, bn, quadrant )
%
% function [ A00, A01, A02,...
%            A10, A11, A12,...
%            A20, A21, A22     ] = FLA_Repart_2x2_to_3x3( ATL, ATR,...
%                                                         ABL, ABR,...
%                                                         bm, bn, quadrant )
%
% Purpose: Repartition a 2 x 2 partitioning of matrix A into
% a 3 x 3 partitioning where mb x nb submatrix A11 is split from
% the quadrant indicated by quadrant
%
  [ mtl, ntl ] = size( ATL ); 
  [ mtr, ntr ] = size( ATR ); 
  [ mbl, nbl ] = size( ABL ); 
  [ mbr, nbr ] = size( ABR ); 
%
% Check input parameters
%
  if( mtl ~= mtr )
    error('input matrices in top row must have the same number of rows');
  elseif( mbl ~= mbr )
    error('input matrices in bottom row must have the same number of rows');
  elseif( ntl ~= nbl )
    error('input matrices in left column must have the same number of columns');
  elseif( ntr ~= nbr )
    error('input matrices in right column must have the same number of columns');
  elseif( ( ~strcmp( quadrant(1:6), 'FLA_TL' ) )&...
         ( ~strcmp( quadrant(1:6), 'FLA_TR' ) )&...
         ( ~strcmp( quadrant(1:6), 'FLA_BL' ) )&...
         ( ~strcmp( quadrant(1:6), 'FLA_BR' ) ) )
    error('quadrant must be a string with contents equal to FLA_TL, FLA_TR, FLA_BL, or FLA_BR');
  end
%
% Repartitioning...
%
  if( strcmp( quadrant(1:6), 'FLA_TL' ) )
    A00 = ATL( 1:mtl-bm, 1:ntl-bn );
        A01 = ATL( 1:mtl-bm, ntl-bn+1:ntl );
            A02 = ATR( 1:mtl-bm, : );
    A10 = ATL( mtl-bm+1:mtl, 1:ntl-bn );
        A11 = ATL( mtl-bm+1:mtl, ntl-bn+1:ntl );
            A12 = ATR( mtl-bm+1:mtl, : );
    A20 = ABL( :, 1:ntl-bn );
        A21 = ABL( :, ntl-bn+1:ntl );
            A22 = ABR;
  elseif( strcmp( quadrant(1:6), 'FLA_TR' ) )
    A00 = ATL( 1:mtr-bm, : );
        A01 = ATR( 1:mtr-bm, 1:bn );
            A02 = ATR( 1:mtr-bm, bn+1:ntr );
    A10 = ATL( mtr-bm+1:mtr, : );
        A11 = ATR( mtr-bm+1:mtr, 1:bn );
            A12 = ATR( mtr-bm+1:mtr, bn+1:ntr );
    A20 = ABL;
        A21 = ABR( :, 1:bn );
            A22 = ABR( :, bn+1:ntr );
  elseif( strcmp( quadrant(1:6), 'FLA_BL' ) )
     A00 = ATL( :, 1:nbl-bn );
         A01 = ATL( :, nbl-bn+1:nbl );
             A02 = ATR;
     A10 = ABL( 1:bm, 1:nbl-bn );
         A11 = ABL( 1:bm, nbl-bn+1:nbl );
             A12 = ABR( 1:bm, : );
     A20 = ABL( bm+1:mbl, 1:nbl-bn );
         A21 = ABL( bm+1:mbl, nbl-bn+1:nbl );
             A22 = ABR( bm+1:mbl, : );
  else
    A00 = ATL;
        A01 = ATR( :, 1:bn );
            A02 = ATR( :, bn+1:nbr );
    A10 = ABL( 1:bm, : );
        A11 = ABR( 1:bm, 1:bn );
            A12 = ABR( 1:bm, bn+1:nbr );
    A20 = ABL( bm+1:mbr, : );
        A21 = ABR( bm+1:mbr, 1:bn );
            A22 = ABR( bm+1:mbr, bn+1:nbr );
  end
%
  return;
%
% End of FLA_Repart_2x2_to_3x3
%


==> FLAME-Demo/Final/InvLAInvLH_blk_var1.m <==
function [ A_out ] = InvLAInvLH_blk_var1( A, L, Y, nb_alg )

  [ ATL, ATR, ...
    ABL, ABR ] = FLA_Part_2x2( A, ...
                               0, 0, 'FLA_TL' );

  [ LTL, LTR, ...
    LBL, LBR ] = FLA_Part_2x2( L, ...
                               0, 0, 'FLA_TL' );

  [ YTL, YTR, ...
    YBL, YBR ] = FLA_Part_2x2( Y, ...
                               0, 0, 'FLA_TL' );

  while ( size( ATL, 1 ) < size( A, 1 ) )

    b = min( size( ABR, 1 ), nb_alg );

    [ A00, A01, A02, ...
      A10, A11, A12, ...
      A20, A21, A22 ] = FLA_Repart_2x2_to_3x3( ATL, ATR, ...
                                               ABL, ABR, ...
                                               b, b, 'FLA_BR' );

    [ L00, L01, L02, ...
      L10, L11, L12, ...
      L20, L21, L22 ] = FLA_Repart_2x2_to_3x3( LTL, LTR, ...
                                               LBL, LBR, ...
                                               b, b, 'FLA_BR' );

    [ Y00, Y01, Y02, ...
      Y10, Y11, Y12, ...
      Y20, Y21, Y22 ] = FLA_Repart_2x2_to_3x3( YTL, YTR, ...
                                               YBL, YBR, ...
                                               b, b, 'FLA_BR' );

    %------------------------------------------------------------%
    
    Y10 = L10 * Symm_l( A00 );                    % SYMM
    A10 = A10  * inv( tril( L00 )' );             % TRSM
    A10 = A10 - 0.5 * Y10;               
    A11 = A11 - tril( A10 * L10' + L10 * A10' );  % SYR2K
    A11 = InvLAInvLH_unb_var1( A11, L11, Y11 );   
    A10 = A10 - 0.5 * Y10;    
    A10 = tril( L11 ) \ A10;                      % TRSM
    
    %------------------------------------------------------------%

    [ ATL, ATR, ...
      ABL, ABR ] = FLA_Cont_with_3x3_to_2x2( A00, A01, A02, ...
                                             A10, A11, A12, ...
                                             A20, A21, A22, ...
                                             'FLA_TL' );

    [ LTL, LTR, ...
      LBL, LBR ] = FLA_Cont_with_3x3_to_2x2( L00, L01, L02, ...
                                             L10, L11, L12, ...
                                             L20, L21, L22, ...
                                             'FLA_TL' );

    [ YTL, YTR, ...
      YBL, YBR ] = FLA_Cont_with_3x3_to_2x2( Y00, Y01, Y02, ...
                                             Y10, Y11, Y12, ...
                                             Y20, Y21, Y22, ...
                                             'FLA_TL' );

  end

  A_out = [ ATL, ATR
            ABL, ABR ];

return


==> FLAME-Demo/Final/InvLAInvLH_blk_var2.m <==
function [ A_out ] = InvLAInvLH_blk_var2( A, L, Y, nb_alg )

  [ ATL, ATR, ...
    ABL, ABR ] = FLA_Part_2x2( A, ...
                               0, 0, 'FLA_TL' );

  [ LTL, LTR, ...
    LBL, LBR ] = FLA_Part_2x2( L, ...
                               0, 0, 'FLA_TL' );

  [ YTL, YTR, ...
    YBL, YBR ] = FLA_Part_2x2( Y, ...
                               0, 0, 'FLA_TL' );

  while ( size( ATL, 1 ) < size( A, 1 ) )

    b = min( size( ABR, 1 ), nb_alg );

    [ A00, A01, A02, ...
      A10, A11, A12, ...
      A20, A21, A22 ] = FLA_Repart_2x2_to_3x3( ATL, ATR, ...
                                               ABL, ABR, ...
                                               b, b, 'FLA_BR' );

    [ L00, L01, L02, ...
      L10, L11, L12, ...
      L20, L21, L22 ] = FLA_Repart_2x2_to_3x3( LTL, LTR, ...
                                               LBL, LBR, ...
                                               b, b, 'FLA_BR' );

    [ Y00, Y01, Y02, ...
      Y10, Y11, Y12, ...
      Y20, Y21, Y22 ] = FLA_Repart_2x2_to_3x3( YTL, YTR, ...
                                               YBL, YBR, ...
                                               b, b, 'FLA_BR' );

    %------------------------------------------------------------%
    
    Y10 = L10 * Symm_l( A00 );                   % SYMM
    A10 = A10 - 0.5 * Y10;    
    A11 = A11 - tril( A10 * L10' + L10 * A10' ); % SYR2K
    A11 = InvLAInvLH_unb_var2( A11, L11, Y11 ); 
    A21 = A21 - A20 * L10';                      % GEMM
    A21 = A21 * inv( tril( L11 )' );             % TRSM
    A10 = A10 - 0.5 * Y10;    
    A10 = tril( L11 ) \ A10;                     % TRSM
    
    %------------------------------------------------------------%

    [ ATL, ATR, ...
      ABL, ABR ] = FLA_Cont_with_3x3_to_2x2( A00, A01, A02, ...
                                             A10, A11, A12, ...
                                             A20, A21, A22, ...
                                             'FLA_TL' );

    [ LTL, LTR, ...
      LBL, LBR ] = FLA_Cont_with_3x3_to_2x2( L00, L01, L02, ...
                                             L10, L11, L12, ...
                                             L20, L21, L22, ...
                                             'FLA_TL' );

    [ YTL, YTR, ...
      YBL, YBR ] = FLA_Cont_with_3x3_to_2x2( Y00, Y01, Y02, ...
                                             Y10, Y11, Y12, ...
                                             Y20, Y21, Y22, ...
                                             'FLA_TL' );

  end

  A_out = [ ATL, ATR
            ABL, ABR ];

return


==> FLAME-Demo/Final/InvLAInvLH_blk_var3.m <==
function [ A_out ] = InvLAInvLH_blk_var3( A, L, Y, nb_alg )

  [ ATL, ATR, ...
    ABL, ABR ] = FLA_Part_2x2( A, ...
                               0, 0, 'FLA_TL' );

  [ LTL, LTR, ...
    LBL, LBR ] = FLA_Part_2x2( L, ...
                               0, 0, 'FLA_TL' );

  [ YTL, YTR, ...
    YBL, YBR ] = FLA_Part_2x2( Y, ...
                               0, 0, 'FLA_TL' );

  while ( size( ATL, 1 ) < size( A, 1 ) )

    b = min( size( ABR, 1 ), nb_alg );

    [ A00, A01, A02, ...
      A10, A11, A12, ...
      A20, A21, A22 ] = FLA_Repart_2x2_to_3x3( ATL, ATR, ...
                                               ABL, ABR, ...
                                               b, b, 'FLA_BR' );

    [ L00, L01, L02, ...
      L10, L11, L12, ...
      L20, L21, L22 ] = FLA_Repart_2x2_to_3x3( LTL, LTR, ...
                                               LBL, LBR, ...
                                               b, b, 'FLA_BR' );

    [ Y00, Y01, Y02, ...
      Y10, Y11, Y12, ...
      Y20, Y21, Y22 ] = FLA_Repart_2x2_to_3x3( YTL, YTR, ...
                                               YBL, YBR, ...
                                               b, b, 'FLA_BR' );

    %------------------------------------------------------------%
    
    A10 = A10 - 0.5 * Y10;
    A11 = A11 - tril( A10 * L10' + L10 * A10' );  % SYR2K
    A11 = InvLAInvLH_unb_var3( A11, L11, Y11 );
    A21 = A21 - A20 * L10';                       % GEMM
    A21 = A21 * inv( tril( L11 ) ');              % TRSM
    A10 = A10 - 0.5 * Y10;                        
    A10 = tril( L11 ) \ A10;                      % TRSM
    Y20 = Y20 + L21 * A10;                        % GEMM
    Y21 = L21 * Symm_l( A11 );                    % SYMM
    Y21 = Y21 + L20 * A10';                       % GEMM
    
    %------------------------------------------------------------%

    [ ATL, ATR, ...
      ABL, ABR ] = FLA_Cont_with_3x3_to_2x2( A00, A01, A02, ...
                                             A10, A11, A12, ...
                                             A20, A21, A22, ...
                                             'FLA_TL' );

    [ LTL, LTR, ...
      LBL, LBR ] = FLA_Cont_with_3x3_to_2x2( L00, L01, L02, ...
                                             L10, L11, L12, ...
                                             L20, L21, L22, ...
                                             'FLA_TL' );

    [ YTL, YTR, ...
      YBL, YBR ] = FLA_Cont_with_3x3_to_2x2( Y00, Y01, Y02, ...
                                             Y10, Y11, Y12, ...
                                             Y20, Y21, Y22, ...
                                             'FLA_TL' );

  end

  A_out = [ ATL, ATR
            ABL, ABR ];

return


==> FLAME-Demo/Final/InvLAInvLH_blk_var4.m <==
function [ A_out ] = InvLAInvLH_blk_var4( A, L, Y, nb_alg )

  [ ATL, ATR, ...
    ABL, ABR ] = FLA_Part_2x2( A, ...
                               0, 0, 'FLA_TL' );

  [ LTL, LTR, ...
    LBL, LBR ] = FLA_Part_2x2( L, ...
                               0, 0, 'FLA_TL' );

  [ YTL, YTR, ...
    YBL, YBR ] = FLA_Part_2x2( Y, ...
                               0, 0, 'FLA_TL' );

  while ( size( ATL, 1 ) < size( A, 1 ) )

    b = min( size( ABR, 1 ), nb_alg );

    [ A00, A01, A02, ...
      A10, A11, A12, ...
      A20, A21, A22 ] = FLA_Repart_2x2_to_3x3( ATL, ATR, ...
                                               ABL, ABR, ...
                                               b, b, 'FLA_BR' );

    [ L00, L01, L02, ...
      L10, L11, L12, ...
      L20, L21, L22 ] = FLA_Repart_2x2_to_3x3( LTL, LTR, ...
                                               LBL, LBR, ...
                                               b, b, 'FLA_BR' );

    [ Y00, Y01, Y02, ...
      Y10, Y11, Y12, ...
      Y20, Y21, Y22 ] = FLA_Repart_2x2_to_3x3( YTL, YTR, ...
                                               YBL, YBR, ...
                                               b, b, 'FLA_BR' );

    %------------------------------------------------------------%
    
    A10 = tril( L11 ) \ A10;                      % TRSM
    A20 = A20 - L21 * A10;                        % GEMM
    A11 = InvLAInvLH_unb_var4( A11, L11, Y11 );   
    Y21 = L21 * Symm_l( A11 );                    % SYMM
    A21 = A21 * inv( tril( L11 )' );              % TRSM
    A21 = A21 - 0.5 * Y21;        
    A22 = A22 - tril( L21 * A21' + A21 * L21' );  % SYR2K
    A21 = A21 - 0.5 * Y21;                   
    
    %------------------------------------------------------------%

    [ ATL, ATR, ...
      ABL, ABR ] = FLA_Cont_with_3x3_to_2x2( A00, A01, A02, ...
                                             A10, A11, A12, ...
                                             A20, A21, A22, ...
                                             'FLA_TL' );

    [ LTL, LTR, ...
      LBL, LBR ] = FLA_Cont_with_3x3_to_2x2( L00, L01, L02, ...
                                             L10, L11, L12, ...
                                             L20, L21, L22, ...
                                             'FLA_TL' );

    [ YTL, YTR, ...
      YBL, YBR ] = FLA_Cont_with_3x3_to_2x2( Y00, Y01, Y02, ...
                                             Y10, Y11, Y12, ...
                                             Y20, Y21, Y22, ...
                                             'FLA_TL' );

  end

  A_out = [ ATL, ATR
            ABL, ABR ];

return


==> FLAME-Demo/Final/InvLAInvLH_blk_var5.m <==
function [ A_out ] = InvLAInvLH_blk_var5( A, L, Y, nb_alg )

  [ ATL, ATR, ...
    ABL, ABR ] = FLA_Part_2x2( A, ...
                               0, 0, 'FLA_TL' );

  [ LTL, LTR, ...
    LBL, LBR ] = FLA_Part_2x2( L, ...
                               0, 0, 'FLA_TL' );

  [ YTL, YTR, ...
    YBL, YBR ] = FLA_Part_2x2( Y, ...
                               0, 0, 'FLA_TL' );

  while ( size( ATL, 1 ) < size( A, 1 ) )

    b = min( size( ABR, 1 ), nb_alg );

    [ A00, A01, A02, ...
      A10, A11, A12, ...
      A20, A21, A22 ] = FLA_Repart_2x2_to_3x3( ATL, ATR, ...
                                               ABL, ABR, ...
                                               b, b, 'FLA_BR' );

    [ L00, L01, L02, ...
      L10, L11, L12, ...
      L20, L21, L22 ] = FLA_Repart_2x2_to_3x3( LTL, LTR, ...
                                               LBL, LBR, ...
                                               b, b, 'FLA_BR' );

    [ Y00, Y01, Y02, ...
      Y10, Y11, Y12, ...
      Y20, Y21, Y22 ] = FLA_Repart_2x2_to_3x3( YTL, YTR, ...
                                               YBL, YBR, ...
                                               b, b, 'FLA_BR' );

    %------------------------------------------------------------%
    
    A11 = InvLAInvLH_unb_var5( A11, L11, Y11 );
    Y21 = L21 * Symm_l( A11 );                    % SYMM
    A21 = A21 * inv( tril( L11 )' );              % TRSM
    A21 = A21 - 0.5 * Y21;     
    A22 = A22 - tril( L21 * A21' + A21 * L21' );  % SYR2K
    A21 = A21 - 0.5 * Y21;   
    A21 = inv( tril( L22 ) ) * A21;               % TRSM

    %------------------------------------------------------------%

    [ ATL, ATR, ...
      ABL, ABR ] = FLA_Cont_with_3x3_to_2x2( A00, A01, A02, ...
                                             A10, A11, A12, ...
                                             A20, A21, A22, ...
                                             'FLA_TL' );

    [ LTL, LTR, ...
      LBL, LBR ] = FLA_Cont_with_3x3_to_2x2( L00, L01, L02, ...
                                             L10, L11, L12, ...
                                             L20, L21, L22, ...
                                             'FLA_TL' );

    [ YTL, YTR, ...
      YBL, YBR ] = FLA_Cont_with_3x3_to_2x2( Y00, Y01, Y02, ...
                                             Y10, Y11, Y12, ...
                                             Y20, Y21, Y22, ...
                                             'FLA_TL' );

  end

  A_out = [ ATL, ATR
            ABL, ABR ];

return


==> FLAME-Demo/Final/InvLAInvLH_unb_var1.m <==
function [ A_out ] = InvLAInvLH_unb_var1( A, L, Y )

  [ ATL, ATR, ...
    ABL, ABR ] = FLA_Part_2x2( A, ...
                               0, 0, 'FLA_TL' );

  [ LTL, LTR, ...
    LBL, LBR ] = FLA_Part_2x2( L, ...
                               0, 0, 'FLA_TL' );

  [ YTL, YTR, ...
    YBL, YBR ] = FLA_Part_2x2( Y, ...
                               0, 0, 'FLA_TL' );

  while ( size( ATL, 1 ) < size( A, 1 ) )

    [ A00,  a01,     A02,  ...
      a10t, alpha11, a12t, ...
      A20,  a21,     A22 ] = FLA_Repart_2x2_to_3x3( ATL, ATR, ...
                                                    ABL, ABR, ...
                                                    1, 1, 'FLA_BR' );

    [ L00,  l01,      L02,  ...
      l10t, lambda11, l12t, ...
      L20,  l21,      L22 ] = FLA_Repart_2x2_to_3x3( LTL, LTR, ...
                                                     LBL, LBR, ...
                                                     1, 1, 'FLA_BR' );

    [ Y00,  y01,   Y02,  ...
      y10t, psi11, y12t, ...
      Y20,  y21,   Y22 ] = FLA_Repart_2x2_to_3x3( YTL, YTR, ...
                                                  YBL, YBR, ...
                                                  1, 1, 'FLA_BR' );

    %------------------------------------------------------------%

    y10t = l10t * Symm_l( A00 );                        % SYMV 
    a10t = a10t  * inv( tril( L00 )' );                 % TRSV
    a10t = a10t - 0.5 * y10t;           
    alpha11 = alpha11 - ( a10t * l10t' + l10t * a10t' );% DOT x 2
    alpha11 = alpha11 / (lambda11' * lambda11);         % SCAL
    a10t = a10t - 0.5 * y10t;                            
    a10t = a10t / lambda11;                             % SCAL

    %------------------------------------------------------------%

    [ ATL, ATR, ...
      ABL, ABR ] = FLA_Cont_with_3x3_to_2x2( A00,  a01,     A02,  ...
                                             a10t, alpha11, a12t, ...
                                             A20,  a21,     A22, ...
                                             'FLA_TL' );

    [ LTL, LTR, ...
      LBL, LBR ] = FLA_Cont_with_3x3_to_2x2( L00,  l01,      L02,  ...
                                             l10t, lambda11, l12t, ...
                                             L20,  l21,      L22, ...
                                             'FLA_TL' );

    [ YTL, YTR, ...
      YBL, YBR ] = FLA_Cont_with_3x3_to_2x2( Y00,  y01,   Y02,  ...
                                             y10t, psi11, y12t, ...
                                             Y20,  y21,   Y22, ...
                                             'FLA_TL' );

  end

  A_out = [ ATL, ATR
            ABL, ABR ];

return


==> FLAME-Demo/Final/InvLAInvLH_unb_var2.m <==
function [ A_out ] = InvLAInvLH_unb_var2( A, L, Y )

  [ ATL, ATR, ...
    ABL, ABR ] = FLA_Part_2x2( A, ...
                               0, 0, 'FLA_TL' );

  [ LTL, LTR, ...
    LBL, LBR ] = FLA_Part_2x2( L, ...
                               0, 0, 'FLA_TL' );

  [ YTL, YTR, ...
    YBL, YBR ] = FLA_Part_2x2( Y, ...
                               0, 0, 'FLA_TL' );

  while ( size( ATL, 1 ) < size( A, 1 ) )

    [ A00,  a01,     A02,  ...
      a10t, alpha11, a12t, ...
      A20,  a21,     A22 ] = FLA_Repart_2x2_to_3x3( ATL, ATR, ...
                                                    ABL, ABR, ...
                                                    1, 1, 'FLA_BR' );

    [ L00,  l01,      L02,  ...
      l10t, lambda11, l12t, ...
      L20,  l21,      L22 ] = FLA_Repart_2x2_to_3x3( LTL, LTR, ...
                                                     LBL, LBR, ...
                                                     1, 1, 'FLA_BR' );

    [ Y00,  y01,   Y02,  ...
      y10t, psi11, y12t, ...
      Y20,  y21,   Y22 ] = FLA_Repart_2x2_to_3x3( YTL, YTR, ...
                                                  YBL, YBR, ...
                                                  1, 1, 'FLA_BR' );

    %------------------------------------------------------------%

    y10t = l10t * Symm_l( A00 );                  % SYMV
    a10t = a10t - 0.5 * y10t;                     
    alpha11 = alpha11 - ( a10t * l10t' + l10t * a10t' );  % DOT x 2
    alpha11 = alpha11 / ( lambda11' * lambda11 ); % SCAL
    a21 = a21 - A20 * l10t';                      % GEMV
    a21 = a21 / lambda11';                        % SCAL
    a10t = a10t - 0.5 * y10t;  
    a10t = a10t / lambda11;                       % SCAL

    %------------------------------------------------------------%

    [ ATL, ATR, ...
      ABL, ABR ] = FLA_Cont_with_3x3_to_2x2( A00,  a01,     A02,  ...
                                             a10t, alpha11, a12t, ...
                                             A20,  a21,     A22, ...
                                             'FLA_TL' );

    [ LTL, LTR, ...
      LBL, LBR ] = FLA_Cont_with_3x3_to_2x2( L00,  l01,      L02,  ...
                                             l10t, lambda11, l12t, ...
                                             L20,  l21,      L22, ...
                                             'FLA_TL' );

    [ YTL, YTR, ...
      YBL, YBR ] = FLA_Cont_with_3x3_to_2x2( Y00,  y01,   Y02,  ...
                                             y10t, psi11, y12t, ...
                                             Y20,  y21,   Y22, ...
                                             'FLA_TL' );

  end

  A_out = [ ATL, ATR
            ABL, ABR ];

return


==> FLAME-Demo/Final/InvLAInvLH_unb_var3.m <==
function [ A_out ] = InvLAInvLH_unb_var3( A, L, Y )

  [ ATL, ATR, ...
    ABL, ABR ] = FLA_Part_2x2( A, ...
                               0, 0, 'FLA_TL' );

  [ LTL, LTR, ...
    LBL, LBR ] = FLA_Part_2x2( L, ...
                               0, 0, 'FLA_TL' );

  [ YTL, YTR, ...
    YBL, YBR ] = FLA_Part_2x2( Y, ...
                               0, 0, 'FLA_TL' );

  while ( size( ATL, 1 ) < size( A, 1 ) )

    [ A00,  a01,     A02,  ...
      a10t, alpha11, a12t, ...
      A20,  a21,     A22 ] = FLA_Repart_2x2_to_3x3( ATL, ATR, ...
                                                    ABL, ABR, ...
                                                    1, 1, 'FLA_BR' );

    [ L00,  l01,      L02,  ...
      l10t, lambda11, l12t, ...
      L20,  l21,      L22 ] = FLA_Repart_2x2_to_3x3( LTL, LTR, ...
                                                     LBL, LBR, ...
                                                     1, 1, 'FLA_BR' );

    [ Y00,  y01,   Y02,  ...
      y10t, psi11, y12t, ...
      Y20,  y21,   Y22 ] = FLA_Repart_2x2_to_3x3( YTL, YTR, ...
                                                  YBL, YBR, ...
                                                  1, 1, 'FLA_BR' );

    %------------------------------------------------------------%

    a10t = a10t - 0.5 * y10t;                     
    alpha11 = alpha11 - tril( a10t * l10t' + l10t * a10t' ); % DOT x 2
    alpha11 = alpha11 / ( lambda11' * lambda11 ); % SCAL
    a21 = a21 - A20 * l10t';                      % GEMV
    a21 = a21 / lambda11';                        % SCAL
    a10t = a10t - 0.5 * y10t;    
    a10t = a10t / lambda11;                       % SCAL
    Y20 = Y20 + l21 * a10t;                       % GER
    y21 = alpha11 * l21;                          % SCAL
    y21 = y21 + L20 * a10t';                      % GEMV

    %------------------------------------------------------------%

    [ ATL, ATR, ...
      ABL, ABR ] = FLA_Cont_with_3x3_to_2x2( A00,  a01,     A02,  ...
                                             a10t, alpha11, a12t, ...
                                             A20,  a21,     A22, ...
                                             'FLA_TL' );

    [ LTL, LTR, ...
      LBL, LBR ] = FLA_Cont_with_3x3_to_2x2( L00,  l01,      L02,  ...
                                             l10t, lambda11, l12t, ...
                                             L20,  l21,      L22, ...
                                             'FLA_TL' );

    [ YTL, YTR, ...
      YBL, YBR ] = FLA_Cont_with_3x3_to_2x2( Y00,  y01,   Y02,  ...
                                             y10t, psi11, y12t, ...
                                             Y20,  y21,   Y22, ...
                                             'FLA_TL' );

  end

  A_out = [ ATL, ATR
            ABL, ABR ];

return


==> FLAME-Demo/Final/InvLAInvLH_unb_var4.m <==
function [ A_out ] = InvLAInvLH_unb_var4( A, L, Y )

  [ ATL, ATR, ...
    ABL, ABR ] = FLA_Part_2x2( A, ...
                               0, 0, 'FLA_TL' );

  [ LTL, LTR, ...
    LBL, LBR ] = FLA_Part_2x2( L, ...
                               0, 0, 'FLA_TL' );

  [ YTL, YTR, ...
    YBL, YBR ] = FLA_Part_2x2( Y, ...
                               0, 0, 'FLA_TL' );

  while ( size( ATL, 1 ) < size( A, 1 ) )

    [ A00,  a01,     A02,  ...
      a10t, alpha11, a12t, ...
      A20,  a21,     A22 ] = FLA_Repart_2x2_to_3x3( ATL, ATR, ...
                                                    ABL, ABR, ...
                                                    1, 1, 'FLA_BR' );

    [ L00,  l01,      L02,  ...
      l10t, lambda11, l12t, ...
      L20,  l21,      L22 ] = FLA_Repart_2x2_to_3x3( LTL, LTR, ...
                                                     LBL, LBR, ...
                                                     1, 1, 'FLA_BR' );

    [ Y00,  y01,   Y02,  ...
      y10t, psi11, y12t, ...
      Y20,  y21,   Y22 ] = FLA_Repart_2x2_to_3x3( YTL, YTR, ...
                                                  YBL, YBR, ...
                                                  1, 1, 'FLA_BR' );

    %------------------------------------------------------------%

    a10t = a10t / lambda11;                       % SCAL
    A20 = A20 - l21 * a10t;                       % GER
    alpha11 = alpha11 / ( lambda11' * lambda11);  
    y21 = alpha11 * l21;                          % SCAL
    a21 = a21 / lambda11';                        % SCAL
    a21 = a21 - 0.5 * y21;
    A22 = A22 - tril( l21 * a21' + a21 * l21' );  % SYR2
    a21 = a21 - 0.5 * y21;                        % AXPY

    %------------------------------------------------------------%

    [ ATL, ATR, ...
      ABL, ABR ] = FLA_Cont_with_3x3_to_2x2( A00,  a01,     A02,  ...
                                             a10t, alpha11, a12t, ...
                                             A20,  a21,     A22, ...
                                             'FLA_TL' );

    [ LTL, LTR, ...
      LBL, LBR ] = FLA_Cont_with_3x3_to_2x2( L00,  l01,      L02,  ...
                                             l10t, lambda11, l12t, ...
                                             L20,  l21,      L22, ...
                                             'FLA_TL' );

    [ YTL, YTR, ...
      YBL, YBR ] = FLA_Cont_with_3x3_to_2x2( Y00,  y01,   Y02,  ...
                                             y10t, psi11, y12t, ...
                                             Y20,  y21,   Y22, ...
                                             'FLA_TL' );

  end

  A_out = [ ATL, ATR
            ABL, ABR ];

return


==> FLAME-Demo/Final/InvLAInvLH_unb_var5.m <==
function [ A_out ] = InvLAInvLH_unb_var5( A, L, Y )

  [ ATL, ATR, ...
    ABL, ABR ] = FLA_Part_2x2( A, ...
                               0, 0, 'FLA_TL' );

  [ LTL, LTR, ...
    LBL, LBR ] = FLA_Part_2x2( L, ...
                               0, 0, 'FLA_TL' );

  [ YTL, YTR, ...
    YBL, YBR ] = FLA_Part_2x2( Y, ...
                               0, 0, 'FLA_TL' );

  while ( size( ATL, 1 ) < size( A, 1 ) )

    [ A00,  a01,     A02,  ...
      a10t, alpha11, a12t, ...
      A20,  a21,     A22 ] = FLA_Repart_2x2_to_3x3( ATL, ATR, ...
                                                    ABL, ABR, ...
                                                    1, 1, 'FLA_BR' );

    [ L00,  l01,      L02,  ...
      l10t, lambda11, l12t, ...
      L20,  l21,      L22 ] = FLA_Repart_2x2_to_3x3( LTL, LTR, ...
                                                     LBL, LBR, ...
                                                     1, 1, 'FLA_BR' );

    [ Y00,  y01,   Y02,  ...
      y10t, psi11, y12t, ...
      Y20,  y21,   Y22 ] = FLA_Repart_2x2_to_3x3( YTL, YTR, ...
                                                  YBL, YBR, ...
                                                  1, 1, 'FLA_BR' );

    %------------------------------------------------------------%

    alpha11 = alpha11 / ( lambda11' * lambda11 );
    y21 = alpha11 * l21;                           % SCAL
    a21 = a21 / lambda11';                         % SCAL
    a21 = a21 - 0.5 * y21;
    A22 = A22 - tril( l21 * a21' + a21 * l21' );   % SYR2
    a21 = a21 - 0.5 * y21;
    a21 = inv( tril( L22 ) ) * a21;                % TRSV

    %------------------------------------------------------------%

    [ ATL, ATR, ...
      ABL, ABR ] = FLA_Cont_with_3x3_to_2x2( A00,  a01,     A02,  ...
                                             a10t, alpha11, a12t, ...
                                             A20,  a21,     A22, ...
                                             'FLA_TL' );

    [ LTL, LTR, ...
      LBL, LBR ] = FLA_Cont_with_3x3_to_2x2( L00,  l01,      L02,  ...
                                             l10t, lambda11, l12t, ...
                                             L20,  l21,      L22, ...
                                             'FLA_TL' );

    [ YTL, YTR, ...
      YBL, YBR ] = FLA_Cont_with_3x3_to_2x2( Y00,  y01,   Y02,  ...
                                             y10t, psi11, y12t, ...
                                             Y20,  y21,   Y22, ...
                                             'FLA_TL' );

  end

  A_out = [ ATL, ATR
            ABL, ABR ];

return


==> FLAME-Demo/Final/LHAL_blk_var1.m <==
function [ A_out ] = LHAL_blk_var1( A, L, nb_alg )

  [ ATL, ATR, ...
    ABL, ABR ] = FLA_Part_2x2( A, ...
                               0, 0, 'FLA_TL' );

  [ LTL, LTR, ...
    LBL, LBR ] = FLA_Part_2x2( L, ...
                               0, 0, 'FLA_TL' );

  while ( size( ATL, 1 ) < size( A, 1 ) )

    b = min( size( ABR, 1 ), nb_alg );

    [ A00, A01, A02, ...
      A10, A11, A12, ...
      A20, A21, A22 ] = FLA_Repart_2x2_to_3x3( ATL, ATR, ...
                                               ABL, ABR, ...
                                               b, b, 'FLA_BR' );

    [ L00, L01, L02, ...
      L10, L11, L12, ...
      L20, L21, L22 ] = FLA_Repart_2x2_to_3x3( LTL, LTR, ...
                                               LBL, LBR, ...
                                               b, b, 'FLA_BR' );

    %------------------------------------------------------------%

    Y10 = Symm_l( A11 ) * L10 ;                  % SYMM
    A10 = A10 * tril( L00 );                     % TRMM
    A10 = A10 + 0.5 * Y10;
    A00 = A00 + tril( A10' * L10 + L10' * A10 ); % SYR2K
    A10 = A10 + 0.5 * Y10;
    A10 = tril( L11 )'  * A10;                   % TRMM
    A11 = LHAL_unb_var1( A11, L11 );

    %------------------------------------------------------------%

    [ ATL, ATR, ...
      ABL, ABR ] = FLA_Cont_with_3x3_to_2x2( A00, A01, A02, ...
                                             A10, A11, A12, ...
                                             A20, A21, A22, ...
                                             'FLA_TL' );

    [ LTL, LTR, ...
      LBL, LBR ] = FLA_Cont_with_3x3_to_2x2( L00, L01, L02, ...
                                             L10, L11, L12, ...
                                             L20, L21, L22, ...
                                             'FLA_TL' );

  end

  A_out = [ ATL, ATR
            ABL, ABR ];

return


==> FLAME-Demo/Final/LHAL_blk_var1_old.m <==
function [ A_out ] = LHAL_blk_var1( A, L, nb_alg )

  [ ATL, ATR, ...
    ABL, ABR ] = FLA_Part_2x2( A, ...
                               0, 0, 'FLA_TL' );

  [ LTL, LTR, ...
    LBL, LBR ] = FLA_Part_2x2( L, ...
                               0, 0, 'FLA_TL' );

  while ( size( ATL, 1 ) < size( A, 1 ) )

    b = min( size( ABR, 1 ), nb_alg );

    [ A00, A01, A02, ...
      A10, A11, A12, ...
      A20, A21, A22 ] = FLA_Repart_2x2_to_3x3( ATL, ATR, ...
                                               ABL, ABR, ...
                                               b, b, 'FLA_BR' );

    [ L00, L01, L02, ...
      L10, L11, L12, ...
      L20, L21, L22 ] = FLA_Repart_2x2_to_3x3( LTL, LTR, ...
                                               LBL, LBR, ...
                                               b, b, 'FLA_BR' );

    %------------------------------------------------------------%

    Y10 = Symm_l( A11 ) * L10 ;
    A10 = A10 * tril( L00 );
    Y10 = A10 + 0.5 * Y10;
    A00 = A00 + tril( Y10' * L10 + L10' * Y10 );
    A10 = Y10 + 0.5 * Y10;
    A10 = tril( L11 )'  * A10;
    A11 = tril( L11 )' * Symm_l( A11 ) * tril( L11 );
%    A11 = LHAL_unb_var1( A11, L11 );

    %------------------------------------------------------------%

    [ ATL, ATR, ...
      ABL, ABR ] = FLA_Cont_with_3x3_to_2x2( A00, A01, A02, ...
                                             A10, A11, A12, ...
                                             A20, A21, A22, ...
                                             'FLA_TL' );

    [ LTL, LTR, ...
      LBL, LBR ] = FLA_Cont_with_3x3_to_2x2( L00, L01, L02, ...
                                             L10, L11, L12, ...
                                             L20, L21, L22, ...
                                             'FLA_TL' );

  end

  A_out = [ ATL, ATR
            ABL, ABR ];

return


==> FLAME-Demo/Final/LHAL_blk_var2.m <==
function [ A_out ] = LHAL_blk_var2( A, L, nb_alg )

  [ ATL, ATR, ...
    ABL, ABR ] = FLA_Part_2x2( A, ...
                               0, 0, 'FLA_TL' );

  [ LTL, LTR, ...
    LBL, LBR ] = FLA_Part_2x2( L, ...
                               0, 0, 'FLA_TL' );

  while ( size( ATL, 1 ) < size( A, 1 ) )

    b = min( size( ABR, 1 ), nb_alg );

    [ A00, A01, A02, ...
      A10, A11, A12, ...
      A20, A21, A22 ] = FLA_Repart_2x2_to_3x3( ATL, ATR, ...
                                               ABL, ABR, ...
                                               b, b, 'FLA_BR' );

    [ L00, L01, L02, ...
      L10, L11, L12, ...
      L20, L21, L22 ] = FLA_Repart_2x2_to_3x3( LTL, LTR, ...
                                               LBL, LBR, ...
                                               b, b, 'FLA_BR' );

    %------------------------------------------------------------%

    Y10 = Symm_l( A11 ) * L10 ;                       % SYMM
    A10 = A10 + 0.5 * Y10;                            
    A00 = A00 + tril( A10' * L10 + L10' * A10 );      % SYR2K
    A10 = A10 + 0.5 * Y10;
    A10 = tril( L11 )'  * A10;                        % TRMM
    A11 = LHAL_unb_var2( A11, L11 );
    A20 = A20 + A21 * L10;                            % GEMM
    A21 = A21 * tril( L11 );                          % TRMM

    %------------------------------------------------------------%

    [ ATL, ATR, ...
      ABL, ABR ] = FLA_Cont_with_3x3_to_2x2( A00, A01, A02, ...
                                             A10, A11, A12, ...
                                             A20, A21, A22, ...
                                             'FLA_TL' );

    [ LTL, LTR, ...
      LBL, LBR ] = FLA_Cont_with_3x3_to_2x2( L00, L01, L02, ...
                                             L10, L11, L12, ...
                                             L20, L21, L22, ...
                                             'FLA_TL' );

  end

  A_out = [ ATL, ATR
            ABL, ABR ];

return


==> FLAME-Demo/Final/LHAL_blk_var3.m <==
function [ A_out ] = LHAL_blk_var3( A, L, nb_alg )

  Y = zeros( size( A ) );

  [ ATL, ATR, ...
    ABL, ABR ] = FLA_Part_2x2( A, ...
                               0, 0, 'FLA_TL' );

  [ LTL, LTR, ...
    LBL, LBR ] = FLA_Part_2x2( L, ...
                               0, 0, 'FLA_TL' );

  [ YTL, YTR, ...
    YBL, YBR ] = FLA_Part_2x2( Y, ...
                               0, 0, 'FLA_TL' );

  while ( size( ATL, 1 ) < size( A, 1 ) )

    b = min( size( ABR, 1 ), nb_alg );

    [ A00, A01, A02, ...
      A10, A11, A12, ...
      A20, A21, A22 ] = FLA_Repart_2x2_to_3x3( ATL, ATR, ...
                                               ABL, ABR, ...
                                               b, b, 'FLA_BR' );

    [ L00, L01, L02, ...
      L10, L11, L12, ...
      L20, L21, L22 ] = FLA_Repart_2x2_to_3x3( LTL, LTR, ...
                                               LBL, LBR, ...
                                               b, b, 'FLA_BR' );

    [ Y00, Y01, Y02, ...
      Y10, Y11, Y12, ...
      Y20, Y21, Y22 ] = FLA_Repart_2x2_to_3x3( YTL, YTR, ...
                                               YBL, YBR, ...
                                               b, b, 'FLA_BR' );

    %------------------------------------------------------------%

    Y21 = Symm_l( A22 ) * L21;                   % SYMM
    A21 = A21 * tril( L11 );                     % TRMM
    A21 = A21 + 0.5 * Y21;        
    A11 = LHAL_unb_var3( A11, L11 ); 
    A11 = A11 + tril( A21' * L21 + L21' * A21 ); % SYR2K
    A21 = A21 + 0.5 * Y21;
    A21 = tril( L22 )' * A21;                    % TRMM

    %------------------------------------------------------------%

    [ ATL, ATR, ...
      ABL, ABR ] = FLA_Cont_with_3x3_to_2x2( A00, A01, A02, ...
                                             A10, A11, A12, ...
                                             A20, A21, A22, ...
                                             'FLA_TL' );

    [ LTL, LTR, ...
      LBL, LBR ] = FLA_Cont_with_3x3_to_2x2( L00, L01, L02, ...
                                             L10, L11, L12, ...
                                             L20, L21, L22, ...
                                             'FLA_TL' );

    [ YTL, YTR, ...
      YBL, YBR ] = FLA_Cont_with_3x3_to_2x2( Y00, Y01, Y02, ...
                                             Y10, Y11, Y12, ...
                                             Y20, Y21, Y22, ...
                                             'FLA_TL' );

  end

  A_out = [ ATL, ATR
            ABL, ABR ];

return


==> FLAME-Demo/Final/LHAL_blk_var4.m <==
function [ A_out ] = LHAL_blk_var4( A, L, nb_alg )

  Y = zeros( size( A ) );

  [ ATL, ATR, ...
    ABL, ABR ] = FLA_Part_2x2( A, ...
                               0, 0, 'FLA_TL' );

  [ LTL, LTR, ...
    LBL, LBR ] = FLA_Part_2x2( L, ...
                               0, 0, 'FLA_TL' );

  [ YTL, YTR, ...
    YBL, YBR ] = FLA_Part_2x2( Y, ...
                               0, 0, 'FLA_TL' );

  while ( size( ATL, 1 ) < size( A, 1 ) )

    b = min( size( ABR, 1 ), nb_alg );

    [ A00, A01, A02, ...
      A10, A11, A12, ...
      A20, A21, A22 ] = FLA_Repart_2x2_to_3x3( ATL, ATR, ...
                                               ABL, ABR, ...
                                               b, b, 'FLA_BR' );

    [ L00, L01, L02, ...
      L10, L11, L12, ...
      L20, L21, L22 ] = FLA_Repart_2x2_to_3x3( LTL, LTR, ...
                                               LBL, LBR, ...
                                               b, b, 'FLA_BR' );

    [ Y00, Y01, Y02, ...
      Y10, Y11, Y12, ...
      Y20, Y21, Y22 ] = FLA_Repart_2x2_to_3x3( YTL, YTR, ...
                                               YBL, YBR, ...
                                               b, b, 'FLA_BR' );

    %------------------------------------------------------------%

    A10 = tril( L11 )' * A10;
    A10 = A10 + L21' * A20;
    Y21 = Symm_l( A22 ) * L21;
    A21 = A21 * tril( L11 );
    A21 = A21 + 0.5 * Y21;
    A11 = LHAL_unb_var3( A11, L11 ); 
    A11 = A11 + tril( A21' * L21 + L21' * A21 );
    A21 = A21 + 0.5 * Y21;

    %------------------------------------------------------------%

    [ ATL, ATR, ...
      ABL, ABR ] = FLA_Cont_with_3x3_to_2x2( A00, A01, A02, ...
                                             A10, A11, A12, ...
                                             A20, A21, A22, ...
                                             'FLA_TL' );

    [ LTL, LTR, ...
      LBL, LBR ] = FLA_Cont_with_3x3_to_2x2( L00, L01, L02, ...
                                             L10, L11, L12, ...
                                             L20, L21, L22, ...
                                             'FLA_TL' );

    [ YTL, YTR, ...
      YBL, YBR ] = FLA_Cont_with_3x3_to_2x2( Y00, Y01, Y02, ...
                                             Y10, Y11, Y12, ...
                                             Y20, Y21, Y22, ...
                                             'FLA_TL' );

  end

  A_out = [ ATL, ATR
            ABL, ABR ];

return


==> FLAME-Demo/Final/LHAL_unb_var1.m <==
function [ A_out ] = LHAL_unb_var1( A, L )

  [ ATL, ATR, ...
    ABL, ABR ] = FLA_Part_2x2( A, ...
                               0, 0, 'FLA_TL' );

  [ LTL, LTR, ...
    LBL, LBR ] = FLA_Part_2x2( L, ...
                               0, 0, 'FLA_TL' );

  while ( size( ATL, 1 ) < size( A, 1 ) )

    [ A00,  a01,     A02,  ...
      a10t, alpha11, a12t, ...
      A20,  a21,     A22 ] = FLA_Repart_2x2_to_3x3( ATL, ATR, ...
                                                    ABL, ABR, ...
                                                    1, 1, 'FLA_BR' );

    [ L00,  l01,      L02,  ...
      l10t, lambda11, l12t, ...
      L20,  l21,      L22 ] = FLA_Repart_2x2_to_3x3( LTL, LTR, ...
                                                     LBL, LBR, ...
                                                     1, 1, 'FLA_BR' );

    %------------------------------------------------------------%

    y10t = alpha11 * l10t ;                          % SCAL
    a10t = a10t * tril( L00 );                       % TRMM
    a10t = a10t + 0.5 * y10t;
    A00 = A00 + tril( a10t' * l10t + l10t' * a10t ); % SYR2
    a10t = a10t + 0.5 * y10t;
    a10t = lambda11'  * a10t;                        % SCAL
    alpha11 = lambda11' * lambda11 * alpha11;

    %------------------------------------------------------------%

    [ ATL, ATR, ...
      ABL, ABR ] = FLA_Cont_with_3x3_to_2x2( A00,  a01,     A02,  ...
                                             a10t, alpha11, a12t, ...
                                             A20,  a21,     A22, ...
                                             'FLA_TL' );

    [ LTL, LTR, ...
      LBL, LBR ] = FLA_Cont_with_3x3_to_2x2( L00,  l01,      L02,  ...
                                             l10t, lambda11, l12t, ...
                                             L20,  l21,      L22, ...
                                             'FLA_TL' );

  end

  A_out = [ ATL, ATR
            ABL, ABR ];

return


==> FLAME-Demo/Final/LHAL_unb_var2.m <==
function [ A_out ] = LHAL_unb_var2( A, L )

  [ ATL, ATR, ...
    ABL, ABR ] = FLA_Part_2x2( A, ...
                               0, 0, 'FLA_TL' );

  [ LTL, LTR, ...
    LBL, LBR ] = FLA_Part_2x2( L, ...
                               0, 0, 'FLA_TL' );

  while ( size( ATL, 1 ) < size( A, 1 ) )

    [ A00,  a01,     A02,  ...
      a10t, alpha11, a12t, ...
      A20,  a21,     A22 ] = FLA_Repart_2x2_to_3x3( ATL, ATR, ...
                                                    ABL, ABR, ...
                                                    1, 1, 'FLA_BR' );

    [ L00,  l01,      L02,  ...
      l10t, lambda11, l12t, ...
      L20,  l21,      L22 ] = FLA_Repart_2x2_to_3x3( LTL, LTR, ...
                                                     LBL, LBR, ...
                                                     1, 1, 'FLA_BR' );

    %------------------------------------------------------------%

    y10t = alpha11 * l10t ;                          % SCAL
    a10t = a10t + 0.5 * y10t;
    A00 = A00 + tril( a10t' * l10t + l10t' * a10t ); % SYR2
    a10t = a10t + 0.5 * y10t;                        % AXPY
    a10t = lambda11'  * a10t;                        % SCAL
    alpha11 = lambda11' * lambda11 * alpha11;
    A20 = A20 + a21 * l10t;                          % GER
    a21 = lambda11 * a21;

    %------------------------------------------------------------%

    [ ATL, ATR, ...
      ABL, ABR ] = FLA_Cont_with_3x3_to_2x2( A00,  a01,     A02,  ...
                                             a10t, alpha11, a12t, ...
                                             A20,  a21,     A22, ...
                                             'FLA_TL' );

    [ LTL, LTR, ...
      LBL, LBR ] = FLA_Cont_with_3x3_to_2x2( L00,  l01,      L02,  ...
                                             l10t, lambda11, l12t, ...
                                             L20,  l21,      L22, ...
                                             'FLA_TL' );

  end

  A_out = [ ATL, ATR
            ABL, ABR ];

return


==> FLAME-Demo/Final/LHAL_unb_var3.m <==
function [ A_out ] = LHAL_unb_var3( A, L )

  [ ATL, ATR, ...
    ABL, ABR ] = FLA_Part_2x2( A, ...
                               0, 0, 'FLA_TL' );

  [ LTL, LTR, ...
    LBL, LBR ] = FLA_Part_2x2( L, ...
                               0, 0, 'FLA_TL' );

  while ( size( ATL, 1 ) < size( A, 1 ) )

    [ A00,  a01,     A02,  ...
      a10t, alpha11, a12t, ...
      A20,  a21,     A22 ] = FLA_Repart_2x2_to_3x3( ATL, ATR, ...
                                                    ABL, ABR, ...
                                                    1, 1, 'FLA_BR' );

    [ L00,  l01,      L02,  ...
      l10t, lambda11, l12t, ...
      L20,  l21,      L22 ] = FLA_Repart_2x2_to_3x3( LTL, LTR, ...
                                                     LBL, LBR, ...
                                                     1, 1, 'FLA_BR' );

    %------------------------------------------------------------%

    y21 = Symm_l( A22 ) * l21;                     % SYMV
    a21 = lambda11 * a21;                          % SCAL
    a21 = a21 + 0.5 * y21; 
    alpha11 = lambda11' * lambda11 * alpha11;  
    alpha11 = alpha11 + a21' * l21 + l21' * a21;   % DOT x 2
    a21 = a21 + 0.5 * y21;   
    a21 = tril( L22 )' * a21;                      % TRMV

    %------------------------------------------------------------%

    [ ATL, ATR, ...
      ABL, ABR ] = FLA_Cont_with_3x3_to_2x2( A00,  a01,     A02,  ...
                                             a10t, alpha11, a12t, ...
                                             A20,  a21,     A22, ...
                                             'FLA_TL' );

    [ LTL, LTR, ...
      LBL, LBR ] = FLA_Cont_with_3x3_to_2x2( L00,  l01,      L02,  ...
                                             l10t, lambda11, l12t, ...
                                             L20,  l21,      L22, ...
                                             'FLA_TL' );

  end

  A_out = [ ATL, ATR
            ABL, ABR ];

return


==> FLAME-Demo/Final/Symm_l.m <==
function Aout = Symm_l( A )

n = size( A, 1 );

Aout = A;
if ( n > 1 )
  Aout = tril( A ) + tril( A, -1 )';
end

return

==> FLAME-Demo/Final/test_InvLAInvLH.m <==
n = 5;
nb = 2;

A = rand( n, n );
A = A + A';

L = rand( n, n );
L = L + n * eye( n );

C = tril( L ) \ A / tril( L )';

Y = zeros( n, n );

Cnew = InvLAInvLH_blk_var5( A, L, Y, nb );

tril( C ) - tril( Cnew ) + triu( A, 1 ) - triu( Cnew, 1 )


==> FLAME-Demo/Final/test_LHAL.m <==
n = 5;
nb = 2;

A = rand( n, n );
A = A + A';

L = rand( n, n );

C = tril(L)' * Symm_l( A ) * tril( L );

Cnew = LHAL_blk_var5( A, L, nb );
%Cnew = Hmmm( A, L, nb );

tril( C ) - tril( Cnew ) + triu( A, 1 ) - triu( Cnew, 1 )


==> FLAME-Demo/Final/trilu.m <==
function B = trilu( A )

     B = tril( A, -1 ) + eye( size( A ) );

return


==> FLAME-Demo/Final/trilz.m <==
function B = trilz( A )

     B = tril( A, -1 );

return


==> FLAME-Demo/Final/triuu.m <==
function B = triuu( A )

     B = triu( A, 1 ) + eye( size( A ) );

return


==> FLAME-Demo/Final/triuz.m <==
function B = triuz( A )

     B = triu( A, 1 );

return


==> FLAME-Demo/InvLAInvLH_blk_var1.m <==

% Copyright 2003 The University of Texas at Austin
%
% For licensing information see
%                http://www.cs.utexas.edu/users/flame/license.html 
%                                                                                 
% Programmed by: Name of author
%                Email of author

function [ A_out ] = InvLAInvLH_blk_var1( A, L, Y, nb_alg )

  [ ATL, ATR, ...
    ABL, ABR ] = FLA_Part_2x2( A, ...
                               0, 0, 'FLA_TL' );

  [ LTL, LTR, ...
    LBL, LBR ] = FLA_Part_2x2( L, ...
                               0, 0, 'FLA_TL' );

  [ YTL, YTR, ...
    YBL, YBR ] = FLA_Part_2x2( Y, ...
                               0, 0, 'FLA_TL' );

  while ( size( ATL, 1 ) < size( A, 1 ) )

    b = min( size( ABR, 1 ), nb_alg );

    [ A00, A01, A02, ...
      A10, A11, A12, ...
      A20, A21, A22 ] = FLA_Repart_2x2_to_3x3( ATL, ATR, ...
                                               ABL, ABR, ...
                                               b, b, 'FLA_BR' );

    [ L00, L01, L02, ...
      L10, L11, L12, ...
      L20, L21, L22 ] = FLA_Repart_2x2_to_3x3( LTL, LTR, ...
                                               LBL, LBR, ...
                                               b, b, 'FLA_BR' );

    [ Y00, Y01, Y02, ...
      Y10, Y11, Y12, ...
      Y20, Y21, Y22 ] = FLA_Repart_2x2_to_3x3( YTL, YTR, ...
                                               YBL, YBR, ...
                                               b, b, 'FLA_BR' );

    %------------------------------------------------------------%
    
    Y10 = L10 * Symm_l( A00 );
    A10 = A10 / L00';
    A10 = A10 - 0.5 * Y10;
    A11 = A11 - ( A10 * L10' + L10 * A10' );
    A11 = L11 \ A11 / L11';
    A10 = A10 - 0.5 * Y10;
    A10 = L11 \ A10;
    
    %------------------------------------------------------------%

    [ ATL, ATR, ...
      ABL, ABR ] = FLA_Cont_with_3x3_to_2x2( A00, A01, A02, ...
                                             A10, A11, A12, ...
                                             A20, A21, A22, ...
                                             'FLA_TL' );

    [ LTL, LTR, ...
      LBL, LBR ] = FLA_Cont_with_3x3_to_2x2( L00, L01, L02, ...
                                             L10, L11, L12, ...
                                             L20, L21, L22, ...
                                             'FLA_TL' );

    [ YTL, YTR, ...
      YBL, YBR ] = FLA_Cont_with_3x3_to_2x2( Y00, Y01, Y02, ...
                                             Y10, Y11, Y12, ...
                                             Y20, Y21, Y22, ...
                                             'FLA_TL' );

  end

  A_out = [ ATL, ATR
            ABL, ABR ];

return


==> FLAME-Demo/InvLAInvLH_blk_var2.m <==

% Copyright 2003 The University of Texas at Austin
%
% For licensing information see
%                http://www.cs.utexas.edu/users/flame/license.html 
%                                                                                 
% Programmed by: Name of author
%                Email of author

function [ A_out ] = InvLAInvLH_blk_var2( A, L, Y, nb_alg )

  [ ATL, ATR, ...
    ABL, ABR ] = FLA_Part_2x2( A, ...
                               0, 0, 'FLA_TL' );

  [ LTL, LTR, ...
    LBL, LBR ] = FLA_Part_2x2( L, ...
                               0, 0, 'FLA_TL' );

  [ YTL, YTR, ...
    YBL, YBR ] = FLA_Part_2x2( Y, ...
                               0, 0, 'FLA_TL' );

  while ( size( ATL, 1 ) < size( A, 1 ) )

    b = min( size( ABR, 1 ), nb_alg );

    [ A00, A01, A02, ...
      A10, A11, A12, ...
      A20, A21, A22 ] = FLA_Repart_2x2_to_3x3( ATL, ATR, ...
                                               ABL, ABR, ...
                                               b, b, 'FLA_BR' );

    [ L00, L01, L02, ...
      L10, L11, L12, ...
      L20, L21, L22 ] = FLA_Repart_2x2_to_3x3( LTL, LTR, ...
                                               LBL, LBR, ...
                                               b, b, 'FLA_BR' );

    [ Y00, Y01, Y02, ...
      Y10, Y11, Y12, ...
      Y20, Y21, Y22 ] = FLA_Repart_2x2_to_3x3( YTL, YTR, ...
                                               YBL, YBR, ...
                                               b, b, 'FLA_BR' );

    %------------------------------------------------------------%
    
    Y10 = 0.5 * L10 * Symm_l( A00 );
    A10 = A10 - Y10;
    A11 = A11 - ( A10 * L10' + L10 * A10' );
    A11 = L11 \ A11 / L11';
    A21 = A21 - A20 * L10';
    A21 = A21 / L11';
    A10 = A10 - Y10;
    A10 = L11 \ A10;
    
    %------------------------------------------------------------%

    [ ATL, ATR, ...
      ABL, ABR ] = FLA_Cont_with_3x3_to_2x2( A00, A01, A02, ...
                                             A10, A11, A12, ...
                                             A20, A21, A22, ...
                                             'FLA_TL' );

    [ LTL, LTR, ...
      LBL, LBR ] = FLA_Cont_with_3x3_to_2x2( L00, L01, L02, ...
                                             L10, L11, L12, ...
                                             L20, L21, L22, ...
                                             'FLA_TL' );

    [ YTL, YTR, ...
      YBL, YBR ] = FLA_Cont_with_3x3_to_2x2( Y00, Y01, Y02, ...
                                             Y10, Y11, Y12, ...
                                             Y20, Y21, Y22, ...
                                             'FLA_TL' );

  end

  A_out = [ ATL, ATR
            ABL, ABR ];

return


==> FLAME-Demo/InvLAInvLH_blk_var3.m <==

% Copyright 2003 The University of Texas at Austin
%
% For licensing information see
%                http://www.cs.utexas.edu/users/flame/license.html 
%                                                                                 
% Programmed by: Name of author
%                Email of author

function [ A_out ] = InvLAInvLH_blk_var3( A, L, Y, nb_alg )

  [ ATL, ATR, ...
    ABL, ABR ] = FLA_Part_2x2( A, ...
                               0, 0, 'FLA_TL' );

  [ LTL, LTR, ...
    LBL, LBR ] = FLA_Part_2x2( L, ...
                               0, 0, 'FLA_TL' );

  [ YTL, YTR, ...
    YBL, YBR ] = FLA_Part_2x2( Y, ...
                               0, 0, 'FLA_TL' );

  while ( size( ATL, 1 ) < size( A, 1 ) )

    b = min( size( ABR, 1 ), nb_alg );

    [ A00, A01, A02, ...
      A10, A11, A12, ...
      A20, A21, A22 ] = FLA_Repart_2x2_to_3x3( ATL, ATR, ...
                                               ABL, ABR, ...
                                               b, b, 'FLA_BR' );

    [ L00, L01, L02, ...
      L10, L11, L12, ...
      L20, L21, L22 ] = FLA_Repart_2x2_to_3x3( LTL, LTR, ...
                                               LBL, LBR, ...
                                               b, b, 'FLA_BR' );

    [ Y00, Y01, Y02, ...
      Y10, Y11, Y12, ...
      Y20, Y21, Y22 ] = FLA_Repart_2x2_to_3x3( YTL, YTR, ...
                                               YBL, YBR, ...
                                               b, b, 'FLA_BR' );

    %------------------------------------------------------------%
    
    A10 = A10 - 0.5 * Y10;
    A11 = A11 - ( A10 * L10' + L10 * A10' );
    A11 = L11 \ Symm_l( A11 ) / L11';
    A21 = A21 - A20 * L10';
    A21 = A21 / L11';
    A10 = A10 - 0.5 * Y10;
    A10 = L11 \ A10;
    Y20 = Y20 + L21 * A10;
    Y21 = L21 * Symm_l( A11 );
    Y21 = Y21 + L20 * A10';
    
    %------------------------------------------------------------%

    [ ATL, ATR, ...
      ABL, ABR ] = FLA_Cont_with_3x3_to_2x2( A00, A01, A02, ...
                                             A10, A11, A12, ...
                                             A20, A21, A22, ...
                                             'FLA_TL' );

    [ LTL, LTR, ...
      LBL, LBR ] = FLA_Cont_with_3x3_to_2x2( L00, L01, L02, ...
                                             L10, L11, L12, ...
                                             L20, L21, L22, ...
                                             'FLA_TL' );

    [ YTL, YTR, ...
      YBL, YBR ] = FLA_Cont_with_3x3_to_2x2( Y00, Y01, Y02, ...
                                             Y10, Y11, Y12, ...
                                             Y20, Y21, Y22, ...
                                             'FLA_TL' );

  end

  A_out = [ ATL, ATR
            ABL, ABR ];

return


==> FLAME-Demo/Symm_l.m <==
function Aout = Symm_l( A )

n = size( A, 1 );

Aout = A;
if ( n > 1 )
  Aout = tril( A ) + tril( A, -1 )';
end

return

==> FLAME-Demo/test_InvLAInvLH.m <==
n = 5;
nb = 2;

A = rand( n, n );
A = A + A';

L = rand( n, n );
L = tril( L ) + n * eye( n );

C = L \ A / L';

Y = zeros( n, n );

Cnew = InvLAInvLH_blk_var3( A, L, Y, nb );

Cnew = Symm_l( Cnew );

C - Cnew


==> FLAME-Demo/trilu.m <==
function B = trilu( A )

     B = tril( A, -1 ) + eye( size( A ) );

return


==> FLAME-Demo/trilz.m <==
function B = trilz( A )

     B = tril( A, -1 );

return


==> FLAME-Demo/triuu.m <==
function B = triuu( A )

     B = triu( A, 1 ) + eye( size( A ) );

return


==> FLAME-Demo/triuz.m <==
function B = triuz( A )

     B = triu( A, 1 );

return


==> codes/InvLAInvLH_blk_var1.m <==
function [ A_out ] = InvLAInvLH_blk_var1( A, L, nb_alg )

  [ ATL, ATR, ...
    ABL, ABR ] = FLA_Part_2x2( A, ...
                               0, 0, 'FLA_TL' );

  [ LTL, LTR, ...
    LBL, LBR ] = FLA_Part_2x2( L, ...
                               0, 0, 'FLA_TL' );

  while ( size( ATL, 1 ) < size( A, 1 ) )

    b = min( size( ABR, 1 ), nb_alg );

    [ A00, A01, A02, ...
      A10, A11, A12, ...
      A20, A21, A22 ] = FLA_Repart_2x2_to_3x3( ATL, ATR, ...
                                               ABL, ABR, ...
                                               b, b, 'FLA_BR' );

    [ L00, L01, L02, ...
      L10, L11, L12, ...
      L20, L21, L22 ] = FLA_Repart_2x2_to_3x3( LTL, LTR, ...
                                               LBL, LBR, ...
                                               b, b, 'FLA_BR' );

    %------------------------------------------------------------%

    Y10 = L10 * A00;

    A10 = A10 * inv(L00');

    W10 = A10 - 0.5 * Y10;

    A11 = L11 \ (  A11 - ( W10 * L10' + L10 * W10' ) ) / L11';

    A10 = L11 \ ( W10 - 0.5 * Y10 );

    A01 = A10';

    %------------------------------------------------------------%

    [ ATL, ATR, ...
      ABL, ABR ] = FLA_Cont_with_3x3_to_2x2( A00, A01, A02, ...
                                             A10, A11, A12, ...
                                             A20, A21, A22, ...
                                             'FLA_TL' );

    [ LTL, LTR, ...
      LBL, LBR ] = FLA_Cont_with_3x3_to_2x2( L00, L01, L02, ...
                                             L10, L11, L12, ...
                                             L20, L21, L22, ...
                                             'FLA_TL' );

  end

  A_out = [ ATL, ATR
            ABL, ABR ];

return


==> codes/InvLAInvLH_blk_var2.m <==
function [ A_out ] = InvLAInvLH_blk_var2( A, L, nb_alg )

  [ ATL, ATR, ...
    ABL, ABR ] = FLA_Part_2x2( A, ...
                               0, 0, 'FLA_TL' );

  [ LTL, LTR, ...
    LBL, LBR ] = FLA_Part_2x2( L, ...
                               0, 0, 'FLA_TL' );

  while ( size( ATL, 1 ) < size( A, 1 ) )

    b = min( size( ABR, 1 ), nb_alg );

    [ A00, A01, A02, ...
      A10, A11, A12, ...
      A20, A21, A22 ] = FLA_Repart_2x2_to_3x3( ATL, ATR, ...
                                               ABL, ABR, ...
                                               b, b, 'FLA_BR' );

    [ L00, L01, L02, ...
      L10, L11, L12, ...
      L20, L21, L22 ] = FLA_Repart_2x2_to_3x3( LTL, LTR, ...
                                               LBL, LBR, ...
                                               b, b, 'FLA_BR' );

    %------------------------------------------------------------%

    Y10 = 0.5 * L10 * A00;

    W10 = ( - Y10 + A10 );

    A11 = L11 \ (  A11 - ( W10 * L10' + L10 * W10' ) ) / L11';

    A21 = ( A21 - A20 * L10' ) / L11';

    A10 = L11 \ ( W10 - Y10 );

    A01 = A10';
    A12 = A21';

    %------------------------------------------------------------%

    [ ATL, ATR, ...
      ABL, ABR ] = FLA_Cont_with_3x3_to_2x2( A00, A01, A02, ...
                                             A10, A11, A12, ...
                                             A20, A21, A22, ...
                                             'FLA_TL' );

    [ LTL, LTR, ...
      LBL, LBR ] = FLA_Cont_with_3x3_to_2x2( L00, L01, L02, ...
                                             L10, L11, L12, ...
                                             L20, L21, L22, ...
                                             'FLA_TL' );

  end

  A_out = [ ATL, ATR
            ABL, ABR ];

return


==> codes/InvLAInvLH_blk_var3.m <==
function [ A_out ] = InvLAInvLH_blk_var3( A, L, nb_alg )

  Y = zeros( size( A ) );

  [ ATL, ATR, ...
    ABL, ABR ] = FLA_Part_2x2( A, ...
                               0, 0, 'FLA_TL' );

  [ LTL, LTR, ...
    LBL, LBR ] = FLA_Part_2x2( L, ...
                               0, 0, 'FLA_TL' );

  [ YTL, YTR, ...
    YBL, YBR ] = FLA_Part_2x2( Y, ...
                               0, 0, 'FLA_TL' );

  while ( size( ATL, 1 ) < size( A, 1 ) )

    b = min( size( ABR, 1 ), nb_alg );

    [ A00, A01, A02, ...
      A10, A11, A12, ...
      A20, A21, A22 ] = FLA_Repart_2x2_to_3x3( ATL, ATR, ...
                                               ABL, ABR, ...
                                               b, b, 'FLA_BR' );

    [ L00, L01, L02, ...
      L10, L11, L12, ...
      L20, L21, L22 ] = FLA_Repart_2x2_to_3x3( LTL, LTR, ...
                                               LBL, LBR, ...
                                               b, b, 'FLA_BR' );

    [ Y00, Y01, Y02, ...
      Y10, Y11, Y12, ...
      Y20, Y21, Y22 ] = FLA_Repart_2x2_to_3x3( YTL, YTR, ...
                                               YBL, YBR, ...
                                               b, b, 'FLA_BR' );

    %------------------------------------------------------------%

    W10 = ( - 0.5 * Y10 + A10 );

    A11 = L11 \ (  A11 - ( W10 * L10' + L10 * W10' ) ) / L11';

    A21 = ( A21 - A20 * L10' ) / L11';

    A10 = L11 \ ( W10 - 0.5 * Y10 );

    Y20 = Y20 + L21 * A10;    
    Y21 = L20 * A10' + L21 * A11;

    A01 = A10';
    A12 = A21';

    %------------------------------------------------------------%

    [ ATL, ATR, ...
      ABL, ABR ] = FLA_Cont_with_3x3_to_2x2( A00, A01, A02, ...
                                             A10, A11, A12, ...
                                             A20, A21, A22, ...
                                             'FLA_TL' );

    [ LTL, LTR, ...
      LBL, LBR ] = FLA_Cont_with_3x3_to_2x2( L00, L01, L02, ...
                                             L10, L11, L12, ...
                                             L20, L21, L22, ...
                                             'FLA_TL' );

    [ YTL, YTR, ...
      YBL, YBR ] = FLA_Cont_with_3x3_to_2x2( Y00, Y01, Y02, ...
                                             Y10, Y11, Y12, ...
                                             Y20, Y21, Y22, ...
                                             'FLA_TL' );

  end

  A_out = [ ATL, ATR
            ABL, ABR ];

return


==> codes/InvLAInvLH_blk_var4.m <==
function [ A_out ] = InvLAInvLH_blk_var4( A, L, nb_alg )

  [ ATL, ATR, ...
    ABL, ABR ] = FLA_Part_2x2( A, ...
                               0, 0, 'FLA_TL' );

  [ LTL, LTR, ...
    LBL, LBR ] = FLA_Part_2x2( L, ...
                               0, 0, 'FLA_TL' );

  while ( size( ATL, 1 ) < size( A, 1 ) )

    b = min( size( ABR, 1 ), nb_alg );

    [ A00, A01, A02, ...
      A10, A11, A12, ...
      A20, A21, A22 ] = FLA_Repart_2x2_to_3x3( ATL, ATR, ...
                                               ABL, ABR, ...
                                               b, b, 'FLA_BR' );

    [ L00, L01, L02, ...
      L10, L11, L12, ...
      L20, L21, L22 ] = FLA_Repart_2x2_to_3x3( LTL, LTR, ...
                                               LBL, LBR, ...
                                               b, b, 'FLA_BR' );

    %------------------------------------------------------------%

    A10 = L11 \ A10;

    A11 = L11 \ A11 / L11';

    A20 = A20 - L21 * A10;

    Y21 = - 0.5 *  L21 * A11;

    A21 = A21 / L11' + Y21;

    W21 = A21;

    A22 = A22 - ( L21 * W21' + W21 * L21' );

    A21 =  A21 + Y21;

    %------------------------------------------------------------%

    [ ATL, ATR, ...
      ABL, ABR ] = FLA_Cont_with_3x3_to_2x2( A00, A01, A02, ...
                                             A10, A11, A12, ...
                                             A20, A21, A22, ...
                                             'FLA_TL' );

    [ LTL, LTR, ...
      LBL, LBR ] = FLA_Cont_with_3x3_to_2x2( L00, L01, L02, ...
                                             L10, L11, L12, ...
                                             L20, L21, L22, ...
                                             'FLA_TL' );

  end

  A_out = [ ATL, ATR
            ABL, ABR ];

return


==> codes/InvLAInvLH_blk_var5.m <==
function [ A_out ] = InvLAInvLH_blk_var5( A, L, nb_alg )

  [ ATL, ATR, ...
    ABL, ABR ] = FLA_Part_2x2( A, ...
                               0, 0, 'FLA_TL' );

  [ LTL, LTR, ...
    LBL, LBR ] = FLA_Part_2x2( L, ...
                               0, 0, 'FLA_TL' );

  while ( size( ATL, 1 ) < size( A, 1 ) )

    b = min( size( ABR, 1 ), nb_alg );

    [ A00, A01, A02, ...
      A10, A11, A12, ...
      A20, A21, A22 ] = FLA_Repart_2x2_to_3x3( ATL, ATR, ...
                                               ABL, ABR, ...
                                               b, b, 'FLA_BR' );

    [ L00, L01, L02, ...
      L10, L11, L12, ...
      L20, L21, L22 ] = FLA_Repart_2x2_to_3x3( LTL, LTR, ...
                                               LBL, LBR, ...
                                               b, b, 'FLA_BR' );

    %------------------------------------------------------------%

    A11 = L11 \ A11 / L11';
   
    A21 = ( A21 / L11' - 0.5 *  L21 * A11 );

    W21 = A21;

    A22 = A22 - ( L21 * W21' + W21 * L21' );

    A21 = - 0.5 * L21 * A11 + A21;

    if ( size( L22, 1 ) > 0 )
       A21 = L22 \ A21;
    endif

    A12 = A21';

    %------------------------------------------------------------%

    [ ATL, ATR, ...
      ABL, ABR ] = FLA_Cont_with_3x3_to_2x2( A00, A01, A02, ...
                                             A10, A11, A12, ...
                                             A20, A21, A22, ...
                                             'FLA_TL' );

    [ LTL, LTR, ...
      LBL, LBR ] = FLA_Cont_with_3x3_to_2x2( L00, L01, L02, ...
                                             L10, L11, L12, ...
                                             L20, L21, L22, ...
                                             'FLA_TL' );

  end

  A_out = [ ATL, ATR
            ABL, ABR ];

return


==> codes/LHAL_blk_var1.m <==
function [ A_out ] = LHAL_blk_var1( A, L, nb_alg )

  [ ATL, ATR, ...
    ABL, ABR ] = FLA_Part_2x2( A, ...
                               0, 0, 'FLA_TL' );

  [ LTL, LTR, ...
    LBL, LBR ] = FLA_Part_2x2( L, ...
                               0, 0, 'FLA_TL' );

  while ( size( ATL, 1 ) < size( A, 1 ) )

    b = min( size( ABR, 1 ), nb_alg );

    [ A00, A01, A02, ...
      A10, A11, A12, ...
      A20, A21, A22 ] = FLA_Repart_2x2_to_3x3( ATL, ATR, ...
                                               ABL, ABR, ...
                                               b, b, 'FLA_BR' );

    [ L00, L01, L02, ...
      L10, L11, L12, ...
      L20, L21, L22 ] = FLA_Repart_2x2_to_3x3( LTL, LTR, ...
                                               LBL, LBR, ...
                                               b, b, 'FLA_BR' );

    %------------------------------------------------------------%

    Y10 = A11 * L10 ;

    A10 = A10 * L00;

    W10 = A10 + 0.5 * Y10;

    A00 = A00 + ( W10' * L10 + L10' * W10 );

    A10 = L11'  * ( W10 + 0.5 * Y10 );

    A11 = L11' * A11 * L11;

    A01 = A10';

    %------------------------------------------------------------%

    [ ATL, ATR, ...
      ABL, ABR ] = FLA_Cont_with_3x3_to_2x2( A00, A01, A02, ...
                                             A10, A11, A12, ...
                                             A20, A21, A22, ...
                                             'FLA_TL' );

    [ LTL, LTR, ...
      LBL, LBR ] = FLA_Cont_with_3x3_to_2x2( L00, L01, L02, ...
                                             L10, L11, L12, ...
                                             L20, L21, L22, ...
                                             'FLA_TL' );

  end

  A_out = [ ATL, ATR
            ABL, ABR ];

return


==> codes/LHAL_blk_var2.m <==
function [ A_out ] = LHAL_blk_var2( A, L, nb_alg )

  [ ATL, ATR, ...
    ABL, ABR ] = FLA_Part_2x2( A, ...
                               0, 0, 'FLA_TL' );

  [ LTL, LTR, ...
    LBL, LBR ] = FLA_Part_2x2( L, ...
                               0, 0, 'FLA_TL' );

  while ( size( ATL, 1 ) < size( A, 1 ) )

    b = min( size( ABR, 1 ), nb_alg );

    [ A00, A01, A02, ...
      A10, A11, A12, ...
      A20, A21, A22 ] = FLA_Repart_2x2_to_3x3( ATL, ATR, ...
                                               ABL, ABR, ...
                                               b, b, 'FLA_BR' );

    [ L00, L01, L02, ...
      L10, L11, L12, ...
      L20, L21, L22 ] = FLA_Repart_2x2_to_3x3( LTL, LTR, ...
                                               LBL, LBR, ...
                                               b, b, 'FLA_BR' );

    %------------------------------------------------------------%

    Y10 = A11 * L10 ;

    W10 = A10 + 0.5 * Y10;

    A00 = A00 + ( W10' * L10 + L10' * W10 );

    A10 = L11'  * ( W10 + 0.5 * Y10 );

    A11 = L11' * A11 * L11;

    A20 = A20 + A21 * L10;

    A21 = A21 * L11;

    A01 = A10';


    %------------------------------------------------------------%

    [ ATL, ATR, ...
      ABL, ABR ] = FLA_Cont_with_3x3_to_2x2( A00, A01, A02, ...
                                             A10, A11, A12, ...
                                             A20, A21, A22, ...
                                             'FLA_TL' );

    [ LTL, LTR, ...
      LBL, LBR ] = FLA_Cont_with_3x3_to_2x2( L00, L01, L02, ...
                                             L10, L11, L12, ...
                                             L20, L21, L22, ...
                                             'FLA_TL' );

  end

  A_out = [ ATL, ATR
            ABL, ABR ];

return


==> codes/LHAL_blk_var3.m <==
function [ A_out ] = LHAL_blk_var3( A, L, nb_alg )

  Y = zeros( size( A ) );

  [ ATL, ATR, ...
    ABL, ABR ] = FLA_Part_2x2( A, ...
                               0, 0, 'FLA_TL' );

  [ LTL, LTR, ...
    LBL, LBR ] = FLA_Part_2x2( L, ...
                               0, 0, 'FLA_TL' );

  [ YTL, YTR, ...
    YBL, YBR ] = FLA_Part_2x2( Y, ...
                               0, 0, 'FLA_TL' );

  while ( size( ATL, 1 ) < size( A, 1 ) )

    b = min( size( ABR, 1 ), nb_alg );

    [ A00, A01, A02, ...
      A10, A11, A12, ...
      A20, A21, A22 ] = FLA_Repart_2x2_to_3x3( ATL, ATR, ...
                                               ABL, ABR, ...
                                               b, b, 'FLA_BR' );

    [ L00, L01, L02, ...
      L10, L11, L12, ...
      L20, L21, L22 ] = FLA_Repart_2x2_to_3x3( LTL, LTR, ...
                                               LBL, LBR, ...
                                               b, b, 'FLA_BR' );

    [ Y00, Y01, Y02, ...
      Y10, Y11, Y12, ...
      Y20, Y21, Y22 ] = FLA_Repart_2x2_to_3x3( YTL, YTR, ...
                                               YBL, YBR, ...
                                               b, b, 'FLA_BR' );

    %------------------------------------------------------------%

    Y21 = A22 * L21;

    W21 = A21 * L11 + 0.5 * Y21;

    A11 = L11' * A11 * L11;

    A11 = A11 + W21' * L21 + L21' * W21;

    A21 = W21 + 0.5 * Y21;

    A21 = L22' * A21;


    %------------------------------------------------------------%

    [ ATL, ATR, ...
      ABL, ABR ] = FLA_Cont_with_3x3_to_2x2( A00, A01, A02, ...
                                             A10, A11, A12, ...
                                             A20, A21, A22, ...
                                             'FLA_TL' );

    [ LTL, LTR, ...
      LBL, LBR ] = FLA_Cont_with_3x3_to_2x2( L00, L01, L02, ...
                                             L10, L11, L12, ...
                                             L20, L21, L22, ...
                                             'FLA_TL' );

    [ YTL, YTR, ...
      YBL, YBR ] = FLA_Cont_with_3x3_to_2x2( Y00, Y01, Y02, ...
                                             Y10, Y11, Y12, ...
                                             Y20, Y21, Y22, ...
                                             'FLA_TL' );

  end

  A_out = [ ATL, ATR
            ABL, ABR ];

return


==> codes/symm_l.m <==
function Aout = symm_l( A )

Aout = tril( A ) + tril(A, -1 )';

return


==> codes/test_InvLAInvLH.m <==
clear all
close all

n = 300;
nb_alg = 16;

% Create a random matrix A

A = symm_l( rand( n, n ) );

cond = 10

while cond < 100000000

% Create a random SPD matrix with condition number cond

B = rand( n, n );

[ Q, R ] = qr( B );

D = diag( [ 1: cond/(n-1) : cond+1 ] );

B = Q * D * Q';

L = chol( B )';

A1 = InvLAInvLH_blk_var1( A, L, nb_alg );

A1 = symm_l( A1 );

A2 = InvLAInvLH_blk_var2( A, L, nb_alg );

A2 = symm_l( A2 );

A3 = InvLAInvLH_blk_var3( A, L, nb_alg );

A3 = symm_l( A3 );

A4 = InvLAInvLH_blk_var4( A, L, nb_alg );

A4 = symm_l( A4 );

A5 = InvLAInvLH_blk_var5( A, L, nb_alg );

A5 = symm_l( A5 );

norm1 = norm( L * A1 * L' - A, 1 )
norm2 = norm( L * A2 * L' - A, 1 )
norm3 = norm( L * A3 * L' - A, 1 )
norm4 = norm( L * A4 * L' - A, 1 )
norm5 = norm( L * A5 * L' - A, 1 )

loglog( cond, norm1, "ko" );

hold on

loglog( cond, norm2, "rx" );
loglog( cond, norm3, "b+" );
loglog( cond, norm4, "gv" );
% loglog( cond, norm5, "gv" );

cond = cond * 2;

endwhile

hold off


==> codes/test_LHAL.m <==
n = 300;
nb_alg = 16;

% Create a random matrix A

A = symm_l( rand( n, n ) );

cond = 10

while cond < 100

% Create a random SPD matrix with condition number cond

B = rand( n, n );

[ Q, R ] = qr( B );

D = diag( [ 1: cond/(n-1) : cond+1 ] );

B = Q * D * Q';

L = chol( B )';

A1 = LHAL_blk_var1( A, L, nb_alg );

A1 = symm_l( A1 );

A2 = LHAL_blk_var2( A, L, nb_alg );

A2 = symm_l( A2 );

A3 = LHAL_blk_var3( A, L, nb_alg );

A3 = symm_l( A3 );

A4 = InvLAInvLH_blk_var4( A, L, nb_alg );

A4 = symm_l( A4 );

norm1 = norm( inv(L') * A1 * inv(L) - A, 1 )
norm2 = norm( inv(L') * A2 * inv(L) - A, 1 )
norm3 = norm( inv(L') * A3 * inv(L) - A, 1 )
norm4 = norm( inv(L') * A4 * inv(L) - A, 1 )

loglog( cond, norm1, "ko" );

hold on

loglog( cond, norm2, "rx" );
loglog( cond, norm3, "b+" );
%loglog( cond, norm4, "gv" );

cond = cond * 2;

endwhile

hold off

